Knot doubling operators and bordered Heegaard Floer homology

We use bordered Heegaard Floer homology to compute the tau invariant of a family of satellite knots obtained via twisted infection along two components of the Borromean rings, a generalization of Whitehead doubling. We show that tau of the resulting knot depends only on the two twisting parameters and the values of tau for the two companion knots. We also include some notes on bordered Heegaard Floer homology that may serve as a useful introduction to the subject.

==> anc/Borromean.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    722354,      19130]
NotebookOptionsPosition[    715056,      18911]
NotebookOutlinePosition[    715419,      18927]
CellTagsIndexPosition[    715376,      18924]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "^", "3"}], "-", 
       RowBox[{"B_", "1"}], "-", 
       RowBox[{"B_", "2"}]}], ",", " ", 
      RowBox[{"B_", "3"}]}], ")"}], "."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pointdata", "=", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "5", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "6", ",", "2", ",", "36"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "7", ",", "36", ",", "37"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", "8", ",", "37", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "9", ",", "1", ",", "38"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"11", ",", "10", ",", "38", ",", "39"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"12", ",", "11", ",", "39", ",", "40"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"13", ",", "12", ",", "40", ",", "41"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"14", ",", "13", ",", "41", ",", "42"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"15", ",", "14", ",", "42", ",", "41"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"16", ",", "15", ",", "41", ",", "40"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"17", ",", "16", ",", "40", ",", "39"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"18", ",", "17", ",", "39", ",", "38"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"19", ",", "18", ",", "38", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"20", ",", "19", ",", "1", ",", "43"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"21", ",", "20", ",", "43", ",", "44"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"22", ",", "21", ",", "44", ",", "45"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"23", ",", "22", ",", "45", ",", "46"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"24", ",", "23", ",", "46", ",", "47"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "24", ",", "47", ",", "48"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "8", ",", "48", ",", "49"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"25", ",", "7", ",", "49", ",", "50"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"26", ",", "25", ",", "50", ",", "51"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"27", ",", "26", ",", "51", ",", "52"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"28", ",", "27", ",", "52", ",", "51"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"29", ",", "28", ",", "51", ",", "50"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"30", ",", "29", ",", "50", ",", "49"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"31", ",", "30", ",", "49", ",", "48"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"32", ",", "31", ",", "48", ",", "47"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"33", ",", "32", ",", "47", ",", "46"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "33", ",", "46", ",", "45"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"34", ",", "1", ",", "45", ",", "44"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"35", ",", "34", ",", "44", ",", "43"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "35", ",", "43", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "9", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "10", ",", "11"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "11", ",", "12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "12", ",", "13"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "13", ",", "14"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "14", ",", "15"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"33", ",", "1", ",", "15", ",", "16"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"32", ",", "33", ",", "16", ",", "17"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"31", ",", "32", ",", "17", ",", "18"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"30", ",", "31", ",", "18", ",", "19"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"29", ",", "30", ",", "19", ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"28", ",", "29", ",", "20", ",", "21"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"27", ",", "28", ",", "21", ",", "22"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"26", ",", "27", ",", "22", ",", "23"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"25", ",", "26", ",", "23", ",", "24"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "25", ",", "24", ",", "8"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"euler", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       FractionBox["1", "2"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"boundary", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "36", ",", "37"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "35", ",", "34"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alphaarcs", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "2", ",", "4", ",", "6", ",", "10", ",", "11", ",", "15", ",", "22",
            ",", "29", ",", "37", ",", "41", ",", "42", ",", "46"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5", ",", "36"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "8", ",", "13", ",", "17", ",", "20", ",", "24", ",", "27", ",", 
           "31", ",", "34", ",", "39", ",", "44", ",", "48", ",", "51"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "7", ",", "9", ",", "12", ",", "14", ",", "16", ",", "18",
            ",", "19", ",", "21", ",", "23", ",", "25", ",", "26", ",", "28", 
           ",", "30", ",", "32", ",", "33", ",", "35", ",", "38", ",", "40", 
           ",", "43", ",", "45", ",", "47", ",", "49", ",", "50", ",", "52"}],
           "}"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alphacircles", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"beta", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", "35"}], "]"}], ",", 
       RowBox[{"Range", "[", 
        RowBox[{"36", ",", "52"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Initialize", "[", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.459081343015625*^9, 3.459081352390625*^9}, {
   3.459081383453125*^9, 3.459081393171875*^9}, {3.459081423640625*^9, 
   3.459081430671875*^9}, {3.459081836265625*^9, 3.459081837109375*^9}, {
   3.45908202396875*^9, 3.459082046140625*^9}, {3.45908250021875*^9, 
   3.459082532796875*^9}, {3.45908266959375*^9, 3.459082745734375*^9}, {
   3.45968684803125*^9, 3.45968687071875*^9}, {3.459687199796875*^9, 
   3.459687201*^9}, {3.466343708484375*^9, 3.466343827875*^9}, {
   3.47779497328125*^9, 3.47779497571875*^9}, {3.5403016805130005`*^9, 
   3.5403017369226995`*^9}, {3.5403017792767735`*^9, 
   3.5403018200084453`*^9}, {3.540303010400072*^9, 3.540303010930073*^9}, {
   3.5403121871650333`*^9, 3.540312187775034*^9}, 3.543099185851795*^9, {
   3.5430992889679766`*^9, 3.5430993412748685`*^9}, {3.543099373442125*^9, 
   3.543099420398207*^9}, {3.5430998939994392`*^9, 3.543099894935441*^9}, 
   3.54310105011747*^9, 3.543107536878661*^9, {3.5431565513161077`*^9, 
   3.543156551877709*^9}, {3.5431571402636013`*^9, 3.543157211992527*^9}, {
   3.543171191019788*^9, 3.5431711925697904`*^9}, {3.5431714344775887`*^9, 
   3.5431714563176193`*^9}, 3.5431716459408865`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"groupedm1list", "=", 
   RowBox[{"AllIndex1Domains", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fullm1list", "=", 
   RowBox[{"Join", "@@", "groupedm1list"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.543157217156136*^9, 3.5431572237549477`*^9}, {
   3.543166410989845*^9, 3.5431664206998587`*^9}, {3.543849185998895*^9, 
   3.543849189668105*^9}, {3.5438492472333975`*^9, 3.543849272984871*^9}, 
   3.5438729152801332`*^9, 3.5441923290727*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "0``7.150514997831988", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  0``7.150514997831988, " Finding domains with constraints ", {{1, 0}, {2, 
   0}, {36, 0}, {37, 0}, {4, 0}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441923328791065`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "21.8088383`8.489147530291168", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  21.8088383`8.489147530291168, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 0}, {4, 0}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441923546723447`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "32.9316579`8.668128593065521", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  32.9316579`8.668128593065521, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 0}, {4, 0}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192365795164*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "44.2260777`8.796193422420206", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  44.2260777`8.796193422420206, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 0}, {4, 0}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441923770895844`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "51.9324912`8.865954154019638", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  51.9324912`8.865954154019638, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 0}, {4, 1}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441923847959976`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "63.2581111`8.951631217484174", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  63.2581111`8.951631217484174, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 0}, {4, 1}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441923961372175`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "67.3921184`8.97912410600619", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  67.3921184`8.97912410600619, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 0}, {4, 1}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192400255625*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "86.1277513`9.085658106249245", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  86.1277513`9.085658106249245, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 0}, {4, 1}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441924189912577`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "97.3909711`9.13903369410275", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  97.3909711`9.13903369410275, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 1}, {4, 0}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441924302544775`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "105.892986`9.175382192666792", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  105.892986`9.175382192666792, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 1}, {4, 0}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441924387564926`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "111.7117962`9.198614032667157", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  111.7117962`9.198614032667157, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 1}, {4, 0}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192444575303*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "117.4526063`9.220377656145695", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  117.4526063`9.220377656145695, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 1}, {4, 0}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441924503161125`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "122.3198149`9.238011813042263", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  122.3198149`9.238011813042263, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 1}, {4, 1}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192455183322*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "128.107425`9.258089299653788", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  128.107425`9.258089299653788, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 1}, {4, 1}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441924609709315`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "132.069832`9.271318623226966", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  132.069832`9.271318623226966, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 1}, {4, 1}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441924649333386`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "139.5266451`9.295172149634482", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  139.5266451`9.295172149634482, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 0}, {37, 1}, {4, 1}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441924723901515`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "145.2518551`9.312636685569395", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  145.2518551`9.312636685569395, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 0}, {4, 0}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441924781153617`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "153.8318702`9.337561317810627", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  153.8318702`9.337561317810627, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 0}, {4, 0}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192486695377*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "159.7598806`9.35398272511539", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  159.7598806`9.35398272511539, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 0}, {4, 0}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441924926233873`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "165.6254909`9.369642176327032", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  165.6254909`9.369642176327032, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 0}, {4, 0}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441924984889975`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "170.6486997`9.382617981244968", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  170.6486997`9.382617981244968, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 0}, {4, 1}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192503512206*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "176.49871`9.397256533380595", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  176.49871`9.397256533380595, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 0}, {4, 1}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192509362217*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "180.6171173`9.407273904366853", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  180.6171173`9.407273904366853, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 0}, {4, 1}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192513480624*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "188.3391308`9.425455559616877", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  188.3391308`9.425455559616877, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 0}, {4, 1}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441925212026377`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "194.3139413`9.439018958557641", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  194.3139413`9.439018958557641, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 1}, {4, 0}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441925271774483`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "214.9215775`9.482795017412577", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  214.9215775`9.482795017412577, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 1}, {4, 0}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192547785084*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "225.467196`9.503598361640082", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  225.467196`9.503598361640082, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 1}, {4, 0}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192558330703*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "235.8880143`9.523220872352121", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  235.8880143`9.523220872352121, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 1}, {4, 0}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192568751521*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "243.0484269`9.536207812335908", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  243.0484269`9.536207812335908, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 1}, {4, 1}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192575911934*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "253.4380452`9.55438680798552", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  253.4380452`9.55438680798552, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 1}, {4, 1}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192586301552*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "257.4472522`9.561203258684518", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  257.4472522`9.561203258684518, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 1}, {4, 1}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441925903107586`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "274.5448822`9.589128350255402", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  274.5448822`9.589128350255402, " Finding domains with constraints ", {{1, 
   0}, {2, 0}, {36, 1}, {37, 1}, {4, 1}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192607423989*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "285.1061008`9.605521508426007", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  285.1061008`9.605521508426007, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 0}, {4, 0}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441926179696074`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "293.7329159`9.618467614401583", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  293.7329159`9.618467614401583, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 0}, {4, 0}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192626596422*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "299.6609263`9.627145115490343", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  299.6609263`9.627145115490343, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 0}, {4, 0}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441926325400333`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "305.4485365`9.635453046463555", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  305.4485365`9.635453046463555, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 0}, {4, 0}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192638312043*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "310.4093452`9.642449785507372", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  310.4093452`9.642449785507372, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 0}, {4, 1}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192643272852*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "316.3061556`9.650622641588061", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  316.3061556`9.650622641588061, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 0}, {4, 1}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441926491696625`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "320.3465627`9.656135066230318", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  320.3465627`9.656135066230318, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 0}, {4, 1}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192653210069*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "328.0529762`9.666458979999604", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  328.0529762`9.666458979999604, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 0}, {4, 1}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192660916483*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "333.9185865`9.674155591159293", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  333.9185865`9.674155591159293, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 1}, {4, 0}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192666782093*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "337.9901937`9.679419097861837", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  337.9901937`9.679419097861837, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 1}, {4, 0}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441926708537006`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "342.1086009`9.684678990685432", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  342.1086009`9.684678990685432, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 1}, {4, 0}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192674972108*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "346.149008`9.689778089172359", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  346.149008`9.689778089172359, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 1}, {4, 0}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441926790125146`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "350.2362152`9.694876048912176", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  350.2362152`9.694876048912176, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 1}, {4, 1}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192683099722*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "354.3234224`9.699914859967176", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  354.3234224`9.699914859967176, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 1}, {4, 1}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441926871869287`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "358.3638295`9.704839166675626", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  358.3638295`9.704839166675626, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 1}, {4, 1}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192691227336*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "362.4354366`9.709745651426854", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  362.4354366`9.709745651426854, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 0}, {37, 1}, {4, 1}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441926952989435`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "366.5070438`9.714597323477827", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  366.5070438`9.714597323477827, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 0}, {4, 0}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441926993861504`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "371.6862529`9.720691496511574", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  371.6862529`9.720691496511574, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 0}, {4, 0}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.54419270454976*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "376.1790607`9.725909615533494", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  376.1790607`9.725909615533494, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 0}, {4, 0}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441927090425673`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "380.6718686`9.731065781756406", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  380.6718686`9.731065781756406, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 0}, {4, 0}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192713535375*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "384.9774762`9.7359503189036", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  384.9774762`9.7359503189036, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 0}, {4, 1}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192717840983*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "389.5014841`9.741024114616472", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  389.5014841`9.741024114616472, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 0}, {4, 1}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.5441927223649907`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "393.5886913`9.745557609500432", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  393.5886913`9.745557609500432, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 0}, {4, 1}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192726452198*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "398.4246998`9.750861251916824", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  398.4246998`9.750861251916824, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 0}, {4, 1}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192731288206*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "402.9019077`9.755714321565916", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  402.9019077`9.755714321565916, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 1}, {4, 0}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192735765414*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "411.1699222`9.764536335579102", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  411.1699222`9.764536335579102, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 1}, {4, 0}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192744033429*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "416.8795322`9.770525570648843", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  416.8795322`9.770525570648843, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 1}, {4, 0}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192749743039*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "422.6983424`9.776545542590403", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  422.6983424`9.776545542590403, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 1}, {4, 0}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192755577449*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "427.6279511`9.781581082141793", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  427.6279511`9.781581082141793, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 1}, {4, 1}, {35, 0}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192760491458*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "433.3999612`9.787403865935712", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  433.3999612`9.787403865935712, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 1}, {4, 1}, {35, 0}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192766263468*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "437.4247683`9.791418368283654", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  437.4247683`9.791418368283654, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 1}, {4, 1}, {35, 1}, {34, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192770288275*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "444.9283815`9.798805107638701", 
   "\[InvisibleSpace]", "\<\" Finding domains with constraints \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  444.9283815`9.798805107638701, " Finding domains with constraints ", {{1, 
   0}, {2, 1}, {36, 1}, {37, 1}, {4, 1}, {35, 1}, {34, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.543849473874361*^9, 3.543849510268442*^9, 
  3.5438495553550215`*^9, 3.5438495955333195`*^9, 3.5438496743448267`*^9, 
  3.5438497088988037`*^9, 3.544192777791888*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "results", " ", "of", " ", "the", " ", "previous", " ", 
     "computation"}], ",", " ", 
    RowBox[{"for", " ", "preloading"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"fullm1list", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "41"}], "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "14", ",", "15", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "33", ",", "46", ",", "47", ",", "48", ",", "49", 
          ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", 
          ",", "33", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", 
          ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", 
          ",", "31", ",", "32", ",", "33"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "13", ",", "15", ",", "41"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "24", ",", "25", ",", "26", 
          ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", 
          ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "24", ",", "25", ",", "29", ",", "30", 
          ",", "31", ",", "32", ",", "47", ",", "48", ",", "49", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", 
          ",", "31", ",", "32"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", 
          "17", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "25", ",", "26", ",", "27", 
          ",", "28", ",", "29", ",", "30", ",", "31", ",", "48", ",", "49", 
          ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "30", ",", "31", ",", "48", ",", "49"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", 
          ",", "31"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "29"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "27", ",", "28", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "27", ",", "28"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "27"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "14", ",", "15", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27",
           ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
          ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
          ",", "20", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
          ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
          ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "33"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28",
           ",", "29", ",", "30", ",", "31", ",", "32", ",", "47", ",", "48", 
          ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
          ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
          ",", "20", ",", "24", ",", "25", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
          ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
          ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "32"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", 
          "17", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29",
           ",", "30", ",", "31", ",", "48", ",", "49", ",", "50", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
          ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
          ",", "30", ",", "31", ",", "48", ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
          ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
          ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", ",", "31"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
          ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
          ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28", ",", "29"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "27", ",", "28", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
          ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
          ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
          ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
          ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
          ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
          ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
          ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
          ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
          ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
          ",", "20", ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "18", ",", "31", ",", "38", ",", 
          "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "17", ",", "18", ",", "24",
           ",", "31", ",", "32", ",", "38", ",", "39", ",", "47", ",", "48"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "16", ",", "17",
           ",", "18", ",", "23", ",", "24", ",", "31", ",", "32", ",", "33", 
          ",", "38", ",", "39", ",", "40", ",", "46", ",", "47", ",", "48"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "8", ",", "9", ",", "10", ",", "10", ",", "11", 
          ",", "12", ",", "13", ",", "18", ",", "31", ",", "38", ",", "48"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "14", ",", "15", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "8", ",", "9", ",", "10", ",", "10", ",", "11", 
          ",", "12", ",", "13", ",", "13", ",", "14", ",", "15", ",", "18", 
          ",", "31", ",", "38", ",", "41", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "23", ",", "24", 
          ",", "31", ",", "32", ",", "33", ",", "46", ",", "47", ",", "48"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "24", ",", "31", 
          ",", "32", ",", "47", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", 
          "17", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "31", ",", "48"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "27", ",", "28", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "10"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "10", ",", "11"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "10", ",", "11", ",", "12"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "14", ",", "15", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"12", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
          "15"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
          "15", ",", "16"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", 
          "17", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
          "15", ",", "16", ",", "17"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
          "15", ",", "16", ",", "17", ",", "18", ",", "19"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "27", ",", "28", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
          "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
          "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", 
          "21"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
          "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", 
          "21", ",", "22"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
          "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", 
          "21", ",", "22", ",", "23"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
          "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", 
          "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "37"}], "}"}], ",", 
        RowBox[{"{", "10", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "11"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "11", ",", "12"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "10"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "14", ",", "15", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"12", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "10", ",", "13", ",", "15", ",", "41"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", 
          "17", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "19"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "27", ",", "28", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "19", ",", "20"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", 
          "22"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", 
          "22", ",", "23"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", 
          "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"12", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "15"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "41"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "15", ",", "16"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "16", ",", "40", ",", "41"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "15", ",", "16", ",", "17"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "15", ",", "16", ",", "17", ",", "39", ",", "40", ",", "41"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "27", ",", "28", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", 
          "20"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", 
          "20", ",", "21"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", 
          "20", ",", "21", ",", "22"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", 
          "20", ",", "21", ",", "22", ",", "23"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", 
          "20", ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "38"}], "}"}], ",", 
        RowBox[{"{", "42", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "39"}], "}"}], ",", 
        RowBox[{"{", "42", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "40"}], "}"}], ",", 
        RowBox[{"{", "42", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "43"}], "}"}], ",", 
        RowBox[{"{", "42", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"12", ",", "42"}], "}"}], ",", 
        RowBox[{"{", "15", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "44"}], "}"}], ",", 
        RowBox[{"{", "42", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "16"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "45"}], "}"}], ",", 
        RowBox[{"{", "42", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "16", ",", "17"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "47"}], "}"}], ",", 
        RowBox[{"{", "42", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "16", ",", "17", ",", "18", ",", "19"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "48"}], "}"}], ",", 
        RowBox[{"{", "42", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "27", ",", "28", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "49"}], "}"}], ",", 
        RowBox[{"{", "42", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", 
          "21"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "50"}], "}"}], ",", 
        RowBox[{"{", "42", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", 
          "21", ",", "22"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "51"}], "}"}], ",", 
        RowBox[{"{", "42", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", 
          "21", ",", "22", ",", "23"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "52"}], "}"}], ",", 
        RowBox[{"{", "42", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", 
          "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"38", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "38"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"38", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "11", ",", "38", ",", "39"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"38", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"12", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "38", ",", "39", ",", "40"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "10", ",", "38"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"38", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "14", ",", "15", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "10", ",", "13", ",", "15", ",", "38", ",", 
          "41"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"38", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"38", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", 
          "17", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"38", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "46"}], "}"}], ",", 
        RowBox[{"{", "19", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"38", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "27", ",", "28", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "20"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"38", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "20", ",", "21"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"38", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "20", ",", "21", ",", "22"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"38", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "20", ",", "21", ",", "22", ",", "23"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"38", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "18", ",", "31", ",", "38", ",", "48"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "17", ",", "18", ",", "31", ",", "32", ",", 
          "38", ",", "39", ",", "47", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "16", ",", "17", ",", "18", ",", 
          "31", ",", "32", ",", "33", ",", "38", ",", "39", ",", "40", ",", 
          "46", ",", "47", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "10", ",", "18", ",", "31", ",", "38", ",", 
          "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "14", ",", "15", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "10", ",", "13", ",", "15", ",", "18", ",", "31",
           ",", "38", ",", "41", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "31", ",", "32", ",", "33", ",", "46", ",", "47", ",", "48"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "32", ",", "47", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", 
          "17", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "27", ",", "28", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "18", ",", "31", ",", "38"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "17", ",", "18", ",", "31", ",", "32", ",", 
          "38", ",", "39"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "16", ",", "17", ",", "18", ",", 
          "31", ",", "32", ",", "33", ",", "38", ",", "39", ",", "40"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "10", ",", "18", ",", "31", ",", "38"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "14", ",", "15", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "10", ",", "13", ",", "15", ",", "18", ",", "31",
           ",", "38", ",", "41"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "32", ",", "33"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "32"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", 
          "17", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "46"}], "}"}], ",", 
        RowBox[{"{", "31", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "27", ",", "28", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"40", ",", "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", 
          "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", "51", ",", 
          "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "22", ",", "23", ",", "26", ",", "27", ",", "28", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "36"}], "}"}], ",", 
        RowBox[{"{", "52", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"28", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", 
          "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "45", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "27", ",", "45", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "44", ",", "45", ",", "46", ",", "47", ",", "48", ",", "49", ",", 
          "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "22", ",", "23", ",", "26", ",", "27", ",", "28", ",", 
          "44", ",", "45", ",", "46", ",", "51", ",", "52"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "43", ",", "44", ",", "45", ",", "46", ",", "47", ",", "48", ",", 
          "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", 
          "26", ",", "27", ",", "28", ",", "29", ",", "43", ",", "44", ",", 
          "45", ",", "46", ",", "47", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "38"}], "}"}], ",", 
        RowBox[{"{", "5", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "13"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "13", ",", "41"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"40", ",", "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", 
          "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", "51", ",", 
          "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "22", ",", "23", ",", "26", ",", "27", ",", "28", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "37"}], "}"}], ",", 
        RowBox[{"{", "52", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", 
          "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "45", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "27", ",", "45", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "44", ",", "45", ",", "46", ",", "47", ",", "48", ",", "49", ",", 
          "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "22", ",", "23", ",", "26", ",", "27", ",", "28", ",", 
          "44", ",", "45", ",", "46", ",", "51", ",", "52"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "43", ",", "44", ",", "45", ",", "46", ",", "47", ",", "48", ",", 
          "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", 
          "26", ",", "27", ",", "28", ",", "29", ",", "43", ",", "44", ",", 
          "45", ",", "46", ",", "47", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "12", ",", "13"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"12", ",", "13"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "40"}], "}"}], ",", 
        RowBox[{"{", "13", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "41"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"12", ",", "13", ",", "40", ",", "41"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"40", ",", "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "12", ",", "13", ",", "39", ",", "40", ",", "41"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", 
          "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", "51", ",", 
          "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "22", ",", "23", ",", "26", ",", "27", ",", "28", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "41"}], "}"}], ",", 
        RowBox[{"{", "52", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"28", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", 
          "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "45", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "27", ",", "45", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "44", ",", "45", ",", "46", ",", "47", ",", "48", ",", "49", ",", 
          "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "22", ",", "23", ",", "26", ",", "27", ",", "28", ",", 
          "44", ",", "45", ",", "46", ",", "51", ",", "52"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "43", ",", "44", ",", "45", ",", "46", ",", "47", ",", "48", ",", 
          "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", 
          "26", ",", "27", ",", "28", ",", "29", ",", "43", ",", "44", ",", 
          "45", ",", "46", ",", "47", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "12", ",", "13", ",", "14"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"12", ",", "13", ",", "14"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "14"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"12", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"40", ",", "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", 
          "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", "51", ",", 
          "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "22", ",", "23", ",", "26", ",", "27", ",", "28", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"21", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"23", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"24", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"25", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "42"}], "}"}], ",", 
        RowBox[{"{", "52", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"28", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"28", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", 
          "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"33", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "45", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "27", ",", "45", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"34", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "44", ",", "45", ",", "46", ",", "47", ",", "48", ",", "49", ",", 
          "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "22", ",", "23", ",", "26", ",", "27", ",", "28", ",", 
          "44", ",", "45", ",", "46", ",", "51", ",", "52"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "43", ",", "44", ",", "45", ",", "46", ",", "47", ",", "48", ",", 
          "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", 
          "26", ",", "27", ",", "28", ",", "29", ",", "43", ",", "44", ",", 
          "45", ",", "46", ",", "47", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "10", ",", "18", ",", "38"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "5", ",", "6", ",", "7", ",", "25", ",", "26", ",", "27", ",", "28", 
          ",", "29", ",", "30", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "18", 
          ",", "30", ",", "31", ",", "38", ",", "48", ",", "49"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", 
          ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", 
          ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", 
          ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "30"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "38"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", 
          "17", ",", "18"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "18", ",", "38", ",", "39"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", 
          "18"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "10", ",", "13", ",", "18", ",", "38"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "10", ",", "13", ",", "18", ",", "38", ",", 
          "41"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "17", ",", "18"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "18"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"40", ",", "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "45"}], "}"}], ",", 
        RowBox[{"{", "18", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", 
          "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", "51", ",", 
          "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "22", ",", "23", ",", "26", ",", "27", ",", "28", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "27", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"21", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"23", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"23", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "30"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"23", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"24", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "30", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"24", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "27", ",", "28", ",", "29", ",", "30"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"24", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"25", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "28", ",", "29", ",", "30", ",", "49", ",", "50", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"25", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "28", ",", "29", ",", "30"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"25", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "29", ",", "30"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "46"}], "}"}], ",", 
        RowBox[{"{", "52", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "30"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"28", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "47"}], "}"}], ",", 
        RowBox[{"{", "30", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"28", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"28", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", 
          "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"33", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "45", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", 
          "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "27", ",", "45", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"34", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "44", ",", "45", ",", "46", ",", "47", ",", "48", ",", "49", ",", 
          "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "22", ",", "23", ",", "26", ",", "27", ",", "28", ",", 
          "44", ",", "45", ",", "46", ",", "51", ",", "52"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "38", ",", "39", ",", "40", ",", 
          "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "43", ",", "44", ",", "45", ",", "46", ",", "47", ",", "48", ",", 
          "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", 
          "26", ",", "27", ",", "28", ",", "29", ",", "43", ",", "44", ",", 
          "45", ",", "46", ",", "47", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", 
          "33", ",", "34", ",", "40", ",", "44", ",", "46", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", "34", ",", 
          "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "21", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "33", ",", "34", ",", "44", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "26", ",", "28", ",", "34", ",", "44", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", 
          "33", ",", "34", ",", "40", ",", "44", ",", "46", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", "34", ",", 
          "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "34", ",", "44", ",", "46", ",", "47", ",", "48", ",", "49", 
          ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "26", ",", "28", ",", "34", ",", "44", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", 
          "33", ",", "34", ",", "40", ",", "44", ",", "46", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", "34", ",", 
          "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "26", ",", "28", ",", "34", ",", "44", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", 
          "33", ",", "34", ",", "40", ",", "44", ",", "46", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", "34", ",", 
          "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "26", ",", "28", ",", "34", ",", "44", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", 
          "33", ",", "34", ",", "40", ",", "44", ",", "46", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", "34", ",", 
          "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "26", ",", "28", ",", "34", ",", "44", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", 
          "33", ",", "34", ",", "40", ",", "44", ",", "46", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", "34", ",", 
          "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "26", ",", "28", ",", "34", ",", "44", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", 
          "33", ",", "34", ",", "40", ",", "44", ",", "46", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", "34", ",", 
          "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "26", ",", "28", ",", "34", ",", "44", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", 
          "33", ",", "34", ",", "40", ",", "44", ",", "46", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", "34", ",", 
          "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "26", ",", "28", ",", "34", ",", "44", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", 
          "33", ",", "34", ",", "40", ",", "44", ",", "46", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", "34", ",", 
          "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "26", ",", "28", ",", "34", ",", "44", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", 
          "33", ",", "34", ",", "40", ",", "44", ",", "46", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", "34", ",", 
          "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "26", ",", "28", ",", "34", ",", "44", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", 
          "34", ",", "40", ",", "44", ",", "46", ",", "51"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", 
          "34", ",", "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "34", ",", "44", ",", 
          "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"25", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "28", ",", "34", ",", "44", ",", "51"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "28", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "34", ",", "44", ",", 
          "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"34", ",", "36"}], "}"}], ",", 
        RowBox[{"{", "34", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", 
          "34", ",", "40", ",", "44", ",", "46", ",", "51"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", 
          "34", ",", "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "34", ",", "44", ",", 
          "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"25", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "28", ",", "34", ",", "44", ",", "51"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "28", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "34", ",", "44", ",", 
          "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"34", ",", "37"}], "}"}], ",", 
        RowBox[{"{", "34", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", 
          "34", ",", "40", ",", "44", ",", "46", ",", "51"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", 
          "34", ",", "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "34", ",", "44", ",", 
          "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"25", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "28", ",", "34", ",", "44", ",", "51"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "28", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "34", ",", "44", ",", 
          "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"34", ",", "41"}], "}"}], ",", 
        RowBox[{"{", "34", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", 
          "34", ",", "40", ",", "44", ",", "46", ",", "51"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", 
          "34", ",", "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "34", ",", "44", ",", 
          "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"25", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "28", ",", "34", ",", "44", ",", "51"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "28", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "34", ",", "44", ",", 
          "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"34", ",", "42"}], "}"}], ",", 
        RowBox[{"{", "34", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", 
          "34", ",", "40", ",", "44", ",", "46", ",", "51"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "21", ",", "23", ",", "26", ",", "28", ",", "33", ",", 
          "34", ",", "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "34", ",", "44", ",", 
          "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"25", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "28", ",", "34", ",", "44", ",", "51"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "28", ",", "34", ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "23", ",", "26", ",", "28", ",", "34", ",", "44", ",", 
          "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"34", ",", "46"}], "}"}], ",", 
        RowBox[{"{", "34", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", 
          "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", "35", ",", 
          "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "8", ",", "9", ",", "20", ",", "24", ",", "25", 
          ",", "29", ",", "30", ",", "31", ",", "32", ",", "35", ",", "43", 
          ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "25", ",", "29", ",", "35", ",", "43", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", 
          "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", "35", ",", 
          "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "24", ",", "25", ",", "29", ",", "30",
           ",", "31", ",", "32", ",", "35", ",", "43", ",", "47", ",", "48", 
          ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "25", ",", "29", ",", "35", ",", "43", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", 
          "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", "35", ",", 
          "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "25", ",", "29", ",", "35", ",", "43", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", 
          "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", "35", ",", 
          "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "25", ",", "29", ",", "35", ",", "43", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", 
          "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", "35", ",", 
          "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "25", ",", "29", ",", "35", ",", "43", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", 
          "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", "35", ",", 
          "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "25", ",", "29", ",", "35", ",", "43", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", 
          "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", "35", ",", 
          "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "25", ",", "29", ",", "35", ",", "43", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", 
          "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", "35", ",", 
          "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "25", ",", "29", ",", "35", ",", "43", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", 
          "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", "35", ",", 
          "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "25", ",", "29", ",", "35", ",", "43", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", 
          "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", "35", ",", 
          "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "25", ",", "29", ",", "35", ",", "43", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", 
          "35", ",", "39", ",", "43", ",", "47", ",", "50"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", 
          "35", ",", "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "35", ",", "43", ",", 
          "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"24", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "29", ",", "35", ",", "43", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "29", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "35", ",", "43", ",", 
          "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "36"}], "}"}], ",", 
        RowBox[{"{", "35", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", 
          "35", ",", "39", ",", "43", ",", "47", ",", "50"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", 
          "35", ",", "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "35", ",", "43", ",", 
          "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"24", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "29", ",", "35", ",", "43", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "29", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "35", ",", "43", ",", 
          "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "37"}], "}"}], ",", 
        RowBox[{"{", "35", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", 
          "35", ",", "39", ",", "43", ",", "47", ",", "50"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", 
          "35", ",", "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "35", ",", "43", ",", 
          "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"24", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "29", ",", "35", ",", "43", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "29", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "35", ",", "43", ",", 
          "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "41"}], "}"}], ",", 
        RowBox[{"{", "35", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", 
          "35", ",", "39", ",", "43", ",", "47", ",", "50"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", 
          "35", ",", "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "35", ",", "43", ",", 
          "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"24", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "29", ",", "35", ",", "43", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "29", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "35", ",", "43", ",", 
          "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "42"}], "}"}], ",", 
        RowBox[{"{", "35", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", 
          "35", ",", "39", ",", "43", ",", "47", ",", "50"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "17", ",", "20", ",", "24", ",", "25", ",", "29", ",", "32", ",", 
          "35", ",", "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "35", ",", "43", ",", 
          "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"24", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "29", ",", "35", ",", "43", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "29", ",", "35", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "20", ",", "24", ",", "25", ",", "29", ",", "35", ",", "43", ",", 
          "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "46"}], "}"}], ",", 
        RowBox[{"{", "35", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5", ",", "6"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "5", ",", "10", ",", "11", ",", "17", ",", "18", ",", "38",
           ",", "39"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "5", ",", "6", ",", "7", ",", "25", ",", "26", ",", "27", 
          ",", "28", ",", "29", ",", "30", ",", "49", ",", "50", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", 
          ",", "11", ",", "17", ",", "18", ",", "24", ",", "25", ",", "29", 
          ",", "30", ",", "31", ",", "32", ",", "38", ",", "39", ",", "47", 
          ",", "48", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", 
          ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", 
          ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", 
          ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", 
          ",", "29", ",", "30"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", 
          "29", ",", "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", 
          "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", 
          "29", ",", "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", 
          "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", 
          "29", ",", "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", 
          "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", 
          "29", ",", "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", 
          "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", 
          "29", ",", "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", 
          "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5", ",", "6", ",", "34", ",", "35"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5", ",", "34", ",", "35"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "5", ",", "10", ",", "11", ",", "17", ",", "18", ",", "34",
           ",", "35", ",", "38", ",", "39"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "5", ",", "6", ",", "7", ",", "25", ",", "26", ",", "27", 
          ",", "28", ",", "29", ",", "30", ",", "34", ",", "35", ",", "49", 
          ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", 
          ",", "11", ",", "17", ",", "18", ",", "24", ",", "25", ",", "29", 
          ",", "30", ",", "31", ",", "32", ",", "34", ",", "35", ",", "38", 
          ",", "39", ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", 
          ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", 
          ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", 
          ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", 
          ",", "29", ",", "30", ",", "34", ",", "35"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "8", ",", "9", ",", "10", ",", "10", ",", "11", 
          ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", 
          ",", "18", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", 
          ",", "23", ",", "24", ",", "31", ",", "37", ",", "38", ",", "48"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "8", ",", "9", ",", "10", ",", "10", ",", "11", 
          ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", 
          ",", "17", ",", "17", ",", "18", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24", ",", "24", ",", "25", 
          ",", "31", ",", "32", ",", "37", ",", "38", ",", "39", ",", "47", 
          ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "8", ",", "9", ",", "10", ",", "10", ",", "11", 
          ",", "11", ",", "12", ",", "12", ",", "13", ",", "14", ",", "15", 
          ",", "16", ",", "16", ",", "17", ",", "17", ",", "18", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "23", 
          ",", "24", ",", "24", ",", "25", ",", "26", ",", "31", ",", "32", 
          ",", "33", ",", "37", ",", "38", ",", "39", ",", "40", ",", "46", 
          ",", "47", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "7", ",", "8", ",", "8", ",", "9", ",", "10", 
          ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", 
          ",", "16", ",", "17", ",", "18", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24", ",", "31", ",", "37", 
          ",", "38", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "28",
           ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "37", 
          ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "7", ",", "8", ",", "8", ",", "9", ",", "10", 
          ",", "10", ",", "11", ",", "12", ",", "13", ",", "13", ",", "14", 
          ",", "15", ",", "15", ",", "16", ",", "17", ",", "18", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "31", ",", "37", ",", "38", ",", "41", ",", "48"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "23", 
          ",", "24", ",", "24", ",", "25", ",", "26", ",", "31", ",", "32", 
          ",", "33", ",", "37", ",", "46", ",", "47", ",", "48"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "29", ",", "30", ",", "31",
           ",", "32", ",", "37", ",", "47", ",", "48", ",", "49", ",", "50"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "24", ",", "25", ",", "31", ",", "32", ",", "37", ",", "47", 
          ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "30", ",", "31", ",", "37", ",", "48", ",", 
          "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
          ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "31", ",", "37", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "38"}], "}"}], ",", 
        RowBox[{"{", "37", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "39"}], "}"}], ",", 
        RowBox[{"{", "37", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "40"}], "}"}], ",", 
        RowBox[{"{", "37", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "43"}], "}"}], ",", 
        RowBox[{"{", "37", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "44"}], "}"}], ",", 
        RowBox[{"{", "37", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "45"}], "}"}], ",", 
        RowBox[{"{", "37", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "47"}], "}"}], ",", 
        RowBox[{"{", "37", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "48"}], "}"}], ",", 
        RowBox[{"{", "37", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "49"}], "}"}], ",", 
        RowBox[{"{", "37", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "50"}], "}"}], ",", 
        RowBox[{"{", "37", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "51"}], "}"}], ",", 
        RowBox[{"{", "37", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "52"}], "}"}], ",", 
        RowBox[{"{", "37", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "5", ",", "8", ",", "10", ",", "18", ",", "31", ",", "37", ",", "38",
           ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "18", ",", "31", ",", "37", ",", "38", ",", "48"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
          "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", 
          "22", ",", "23", ",", "24", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "17", ",", "18", ",", "24", ",", "31", ",", "32", ",", 
          "37", ",", "38", ",", "39", ",", "47", ",", "48"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", 
          "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", ",", 
          "23", ",", "24", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "16", ",", "17", ",", "18", ",", "23", ",", "24", ",", 
          "31", ",", "32", ",", "33", ",", "37", ",", "38", ",", "39", ",", 
          "40", ",", "46", ",", "47", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "8", ",", "10", ",", "13", ",", "18", ",", "31", 
          ",", "37", ",", "38", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", 
          "18", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", 
          "24", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "8", ",", "10", ",", "13", ",", "18", ",", "31", 
          ",", "37", ",", "38", ",", "41", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "16", ",", "17", ",", "18", ",", "23", ",", "24", ",", 
          "31", ",", "32", ",", "33", ",", "37", ",", "46", ",", "47", ",", 
          "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", 
          "21", ",", "22", ",", "23", ",", "24", ",", "37"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "17", ",", "18", ",", "24", ",", "31", ",", "32", ",", 
          "37", ",", "47", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", 
          "22", ",", "23", ",", "24", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "18", ",", "31", ",", "37", ",", "48"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", ",", 
          "23", ",", "24", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", 
          "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "37"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "22", ",", "23", ",", "24", ",", "37"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "23", ",", "24", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "24", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"21", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "37", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "24", ",", "37", ",", "47", ",", "48"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "23", ",", "24", ",", "37", ",", "46", ",", "47", ",", 
          "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "22", ",", "23", ",", "24", ",", "37", ",", "45", ",", 
          "46", ",", "47", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "37", ",", 
          "44", ",", "45", ",", "46", ",", "47", ",", "48"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", 
          "37", ",", "43", ",", "44", ",", "45", ",", "46", ",", "47", ",", 
          "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "5", ",", "8", ",", "10", ",", "11", ",", "17", ",", "18", 
          ",", "24", ",", "31", ",", "32", ",", "37", ",", "38", ",", "39", 
          ",", "47", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "5", ",", "8", ",", "10", ",", "11", ",", "17", ",", "18", 
          ",", "24", ",", "31", ",", "32", ",", "34", ",", "35", ",", "37", 
          ",", "38", ",", "39", ",", "47", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "38"}], "}"}], ",", 
        RowBox[{"{", "36", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "39"}], "}"}], ",", 
        RowBox[{"{", "36", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "40"}], "}"}], ",", 
        RowBox[{"{", "36", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "43"}], "}"}], ",", 
        RowBox[{"{", "36", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "28",
           ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "36", 
          ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "44"}], "}"}], ",", 
        RowBox[{"{", "36", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "29", ",", "30", ",", "31",
           ",", "32", ",", "36", ",", "47", ",", "48", ",", "49", ",", "50"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "45"}], "}"}], ",", 
        RowBox[{"{", "36", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "30", ",", "31", ",", "36", ",", "48", ",", 
          "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "47"}], "}"}], ",", 
        RowBox[{"{", "36", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "48"}], "}"}], ",", 
        RowBox[{"{", "36", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "49"}], "}"}], ",", 
        RowBox[{"{", "36", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "50"}], "}"}], ",", 
        RowBox[{"{", "36", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "51"}], "}"}], ",", 
        RowBox[{"{", "36", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "52"}], "}"}], ",", 
        RowBox[{"{", "36", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "19", ",", "20", ",", "21", ",", "25", ",", "26", ",", 
          "28", ",", "29", ",", "30", ",", "36", ",", "49", ",", "50", ",", 
          "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "19", ",", "20", ",", "25", ",", "29", ",", "30", ",", 
          "36", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "19", ",", "30", ",", "36", ",", "49"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "31", ",", "32", ",", "33", ",", "36"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "31", ",", "32", ",", "36"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "31", ",", "36"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "36"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "36"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "25", ",", "26", ",", "27", ",", "36"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "25", ",", "26", ",", "36"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "25", ",", "36"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "36"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "36", ",", "49", ",", "50", ",", 
          "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "25", ",", "36", ",", "49", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "36", ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"12", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"21", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"33", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"34", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", 
          "30", ",", "36", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27",
           ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "36", ",", "37", ",", "46", ",", "47", ",", "48", ",", "49", 
          ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "7", ",", "8", ",", "8", ",", "9", ",", "10", 
          ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", 
          ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", 
          ",", "23", ",", "23", ",", "24", ",", "24", ",", "25", ",", "25", 
          ",", "26", ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", 
          ",", "31", ",", "32", ",", "33", ",", "36", ",", "37", ",", "46", 
          ",", "47", ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28",
           ",", "29", ",", "30", ",", "31", ",", "32", ",", "36", ",", "37", 
          ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "7", ",", "8", ",", "8", ",", "9", ",", "10", 
          ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", 
          ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", 
          ",", "23", ",", "24", ",", "24", ",", "25", ",", "25", ",", "26", 
          ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", 
          ",", "36", ",", "37", ",", "47", ",", "48", ",", "49", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29",
           ",", "30", ",", "31", ",", "36", ",", "37", ",", "48", ",", "49", 
          ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "6", ",", "7", ",", "7", ",", "8", ",", "8", ",", "9", ",", "10", 
          ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", 
          ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", 
          ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", 
          ",", "29", ",", "30", ",", "31", ",", "36", ",", "37", ",", "48", 
          ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27",
           ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "36", ",", "37", ",", "46", ",", "47", ",", "48", ",", "49", 
          ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "23", ",", "24", ",", "25", ",", "26", ",", "28", 
          ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "36", 
          ",", "37", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", 
          ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", 
          ",", "33", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28",
           ",", "29", ",", "30", ",", "31", ",", "32", ",", "36", ",", "37", 
          ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "24", ",", "25", ",", "29", ",", "30", ",", "31", ",", "32", 
          ",", "36", ",", "37", ",", "47", ",", "48", ",", "49", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", 
          ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29",
           ",", "30", ",", "31", ",", "36", ",", "37", ",", "48", ",", "49", 
          ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "30", 
          ",", "31", ",", "36", ",", "37", ",", "48", ",", "49"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", ",", "36", 
          ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "27", ",", "28", ",", "29", ",", "36", ",", "37"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "27", ",", "28", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "27", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "36", 
          ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
          ",", "21", ",", "22", ",", "23", ",", "24", ",", "36", ",", "37"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27",
           ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "36", ",", "37", ",", "46", ",", "47", ",", "48", ",", "49", 
          ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18",
           ",", "19", ",", "20", ",", "21", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", 
          ",", "33", ",", "36", ",", "37", ",", "46", ",", "47", ",", "48", 
          ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18",
           ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", 
          ",", "31", ",", "32", ",", "33", ",", "36", ",", "37"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28",
           ",", "29", ",", "30", ",", "31", ",", "32", ",", "36", ",", "37", 
          ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18",
           ",", "19", ",", "20", ",", "24", ",", "25", ",", "29", ",", "30", 
          ",", "31", ",", "32", ",", "36", ",", "37", ",", "47", ",", "48", 
          ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18",
           ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", 
          ",", "31", ",", "32", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29",
           ",", "30", ",", "31", ",", "36", ",", "37", ",", "48", ",", "49", 
          ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18",
           ",", "19", ",", "30", ",", "31", ",", "36", ",", "37", ",", "48", 
          ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18",
           ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", 
          ",", "31", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18",
           ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "36", 
          ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18",
           ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "36", ",", "37"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18",
           ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "27", ",", "36", ",", "37"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18",
           ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18",
           ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18",
           ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "28",
           ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "36", 
          ",", "37", ",", "42", ",", "46", ",", "47", ",", "48", ",", "49", 
          ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27",
           ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "36", ",", "37", ",", "46", ",", "47", ",", "48", ",", "49", 
          ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "36", ",", "37", ",", "46", ",", "47", ",", "48", ",", "49", 
          ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "33", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "29", ",", "30", ",", "31",
           ",", "32", ",", "36", ",", "37", ",", "42", ",", "47", ",", "48", 
          ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28",
           ",", "29", ",", "30", ",", "31", ",", "32", ",", "36", ",", "37", 
          ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "24", ",", "25", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "36", ",", "37", ",", "47", ",", "48", ",", "49", 
          ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "30", ",", "31", ",", "36", ",", "37", ",", "42",
           ",", "48", ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29",
           ",", "30", ",", "31", ",", "36", ",", "37", ",", "48", ",", "49", 
          ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19",
           ",", "30", ",", "31", ",", "36", ",", "37", ",", "48", ",", "49"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28", ",", "29", ",", "36", ",", "37"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28", ",", "36", ",", "37"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "36", 
          ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "30", ",", "36", ",", "37", ",", "49", ",", "50", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "18", ",", "19", ",", "30", ",", "31",
           ",", "36", ",", "37", ",", "38", ",", "48", ",", "49"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "18", ",", "19", ",", "20", ",", "21",
           ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", 
          ",", "28", ",", "29", ",", "30", ",", "31", ",", "36", ",", "37", 
          ",", "38"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "30", ",", "36", ",", "37", ",", "49", ",", "50", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "24", ",", "25", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "36", ",", "37", ",", "38", ",", "39", ",", "47", 
          ",", "48", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "36", ",", "37", ",", "38", ",", "39"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "30", ",", "36", ",", "37", ",", "49", ",", "50", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "16", ",", "17",
           ",", "18", ",", "19", ",", "20", ",", "21", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "33", ",", "36", ",", "37", ",", "38", ",", "39", 
          ",", "40", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", 
          ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "16", ",", "17",
           ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", 
          ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "30", ",", "31", ",", "32", ",", "33", ",", "36", ",", "37", 
          ",", "38", ",", "39", ",", "40"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "7", ",", "8", ",", "10", ",", "18", ",", "19", 
          ",", "30", ",", "31", ",", "36", ",", "37", ",", "38", ",", "48", 
          ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "7", ",", "8", ",", "10", ",", "18", ",", "19", 
          ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "36", ",", "37", ",", "38"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "28",
           ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "36", 
          ",", "37", ",", "38", ",", "39", ",", "40", ",", "41", ",", "42", 
          ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27",
           ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "36", ",", "37", ",", "46", ",", "47", ",", "48", ",", "49", 
          ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "30", ",", "36", ",", "37", ",", "49", ",", "50", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "13", ",", "14", ",", "15", ",", "19", ",", "20",
           ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "27", ",", "28", ",", "29", ",", "30", ",", "36", ",", "37", 
          ",", "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "7", ",", "8", ",", "10", ",", "13", ",", "15", 
          ",", "18", ",", "19", ",", "30", ",", "31", ",", "36", ",", "37", 
          ",", "38", ",", "41", ",", "48", ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "7", ",", "8", ",", "10", ",", "13", ",", "15", 
          ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", 
          ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "30", ",", "31", ",", "36", ",", "37", ",", "38", ",", "41"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "33", ",", "36", ",", "37", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "30", ",", "31", ",", "32", ",", "33", ",", "36", ",", "37"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "29", ",", "30", ",", "31",
           ",", "32", ",", "36", ",", "37", ",", "38", ",", "39", ",", "40", 
          ",", "41", ",", "42", ",", "47", ",", "48", ",", "49", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28",
           ",", "29", ",", "30", ",", "31", ",", "32", ",", "36", ",", "37", 
          ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "30", ",", "36", ",", "37", ",", "49", ",", "50", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16",
           ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", 
          ",", "36", ",", "37", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "24", ",", "25", ",", "29",
           ",", "30", ",", "31", ",", "32", ",", "36", ",", "37", ",", "47", 
          ",", "48", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "30", ",", "31", ",", "32", ",", "36", ",", "37"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "30", ",", "31", ",", "36", ",", "37", ",", "38",
           ",", "39", ",", "40", ",", "41", ",", "42", ",", "48", ",", "49"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29",
           ",", "30", ",", "31", ",", "36", ",", "37", ",", "48", ",", "49", 
          ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "30", ",", "36", ",", "37", ",", "49", ",", "50", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15",
           ",", "16", ",", "17", ",", "19", ",", "20", ",", "21", ",", "22", 
          ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", 
          ",", "29", ",", "30", ",", "36", ",", "37", ",", "39", ",", "40", 
          ",", "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "30", ",", "31", ",", "36", ",", "37",
           ",", "48", ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "30", ",", "31", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "36", 
          ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "26", ",", "27", ",", "36", ",", "37"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "26", ",", "36", ",", "37"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "18", ",", "31", ",", "36", ",", "37",
           ",", "38", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "17", ",", "18", ",", "24",
           ",", "25", ",", "31", ",", "32", ",", "36", ",", "37", ",", "38", 
          ",", "39", ",", "47", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "16", ",", "17",
           ",", "18", ",", "23", ",", "24", ",", "25", ",", "26", ",", "31", 
          ",", "32", ",", "33", ",", "36", ",", "37", ",", "38", ",", "39", 
          ",", "40", ",", "46", ",", "47", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "7", ",", "8", ",", "10", ",", "18", ",", "31", 
          ",", "36", ",", "37", ",", "38", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "7", ",", "8", ",", "10", ",", "13", ",", "15", 
          ",", "18", ",", "31", ",", "36", ",", "37", ",", "38", ",", "41", 
          ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "31",
           ",", "32", ",", "33", ",", "36", ",", "37", ",", "46", ",", "47", 
          ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "31", ",", "32", ",", "36",
           ",", "37", ",", "47", ",", "48"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "8", ",", "31", ",", "36", ",", "37", ",", "48"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "18", ",", "31", ",", "36", ",", "37",
           ",", "38", ",", "48", ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "17", ",", "18", ",", "24",
           ",", "25", ",", "31", ",", "32", ",", "36", ",", "37", ",", "38", 
          ",", "39", ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "16", ",", "17",
           ",", "18", ",", "23", ",", "24", ",", "25", ",", "26", ",", "31", 
          ",", "32", ",", "33", ",", "36", ",", "37", ",", "38", ",", "39", 
          ",", "40", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", 
          ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "7", ",", "8", ",", "10", ",", "18", ",", "31", 
          ",", "36", ",", "37", ",", "38", ",", "48", ",", "49"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "7", ",", "8", ",", "10", ",", "13", ",", "15", 
          ",", "18", ",", "31", ",", "36", ",", "37", ",", "38", ",", "41", 
          ",", "48", ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "31",
           ",", "32", ",", "33", ",", "36", ",", "37", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "31", ",", "32", ",", "36",
           ",", "37", ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "31", ",", "36", ",", "37", ",", "48", ",", 
          "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20",
           ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", 
          ",", "33", ",", "36", ",", "37", ",", "46", ",", "47", ",", "48", 
          ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21",
           ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", 
          ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "36", 
          ",", "37", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22",
           ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", 
          ",", "29", ",", "30", ",", "31", ",", "36", ",", "37", ",", "48", 
          ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "36", 
          ",", "37", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25",
           ",", "26", ",", "27", ",", "28", ",", "36", ",", "37", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "27", ",", "36", ",", "37", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "36", ",", "37", ",", "48", ",", "49", ",", "50",
           ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "36", ",", "37", ",", "47",
           ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "36",
           ",", "37", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", 
          ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "27", ",", "36", ",", "37", ",", "45", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25",
           ",", "26", ",", "27", ",", "28", ",", "36", ",", "37", ",", "44", 
          ",", "45", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", 
          ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "36", 
          ",", "37", ",", "43", ",", "44", ",", "45", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20",
           ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", 
          ",", "33", ",", "36", ",", "37", ",", "46", ",", "47", ",", "48", 
          ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21",
           ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", 
          ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "36", 
          ",", "37", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22",
           ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", 
          ",", "29", ",", "30", ",", "31", ",", "36", ",", "37", ",", "48", 
          ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "36", 
          ",", "37", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25",
           ",", "26", ",", "27", ",", "28", ",", "36", ",", "37", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "27", ",", "36", ",", "37", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "36", ",", "37", ",", "48", ",", "49", ",", "50",
           ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "36", ",", "37", ",", "47",
           ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "36",
           ",", "37", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", 
          ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "27", ",", "36", ",", "37", ",", "45", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25",
           ",", "26", ",", "27", ",", "28", ",", "36", ",", "37", ",", "44", 
          ",", "45", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", 
          ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "36", 
          ",", "37", ",", "43", ",", "44", ",", "45", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "16", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "36", ",", "37", ",", "42", ",", "46", ",", "47", ",", "48", 
          ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "16", ",", "17", ",", "18", ",", "19",
           ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "33", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20",
           ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", 
          ",", "33", ",", "36", ",", "37", ",", "46", ",", "47", ",", "48", 
          ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "17", ",", "18", ",", "19", ",", "20",
           ",", "24", ",", "25", ",", "29", ",", "30", ",", "31", ",", "32", 
          ",", "36", ",", "37", ",", "42", ",", "47", ",", "48", ",", "49", 
          ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "17", ",", "18", ",", "19", ",", "20",
           ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", 
          ",", "36", ",", "37", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21",
           ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", 
          ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "36", 
          ",", "37", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "18", ",", "19", ",", "30", ",", "31",
           ",", "36", ",", "37", ",", "42", ",", "48", ",", "49"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "18", ",", "19", ",", "20", ",", "21",
           ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", 
          ",", "28", ",", "29", ",", "30", ",", "31", ",", "36", ",", "37", 
          ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22",
           ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", 
          ",", "29", ",", "30", ",", "31", ",", "36", ",", "37", ",", "48", 
          ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "20", ",", "21", ",", "22", ",", "23",
           ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "36", ",", "37", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "36", 
          ",", "37", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "21", ",", "22", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "27", ",", "28", ",", "36", ",", "37", 
          ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25",
           ",", "26", ",", "27", ",", "28", ",", "36", ",", "37", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "22", ",", "23", ",", "24", ",", "25",
           ",", "26", ",", "27", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "27", ",", "36", ",", "37", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "36", ",", "37", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "24", ",", "25", ",", "36", ",", "37",
           ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"21", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "8", ",", "14", ",", "36", ",", "37", ",", "42"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "36", ",", "37", ",", "42", ",", "48",
           ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "36", ",", "37", ",", "48", ",", "49", ",", "50",
           ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "24", ",", "25", ",", "36", ",", "37",
           ",", "42", ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "36", ",", "37", ",", "47",
           ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "14", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "36", ",", "37", ",", "42", ",", "46", ",", "47", ",", "48", 
          ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "36",
           ",", "37", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", 
          ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "27", ",", "36", ",", "37", ",", "45", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25",
           ",", "26", ",", "27", ",", "28", ",", "36", ",", "37", ",", "44", 
          ",", "45", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", 
          ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "36", 
          ",", "37", ",", "43", ",", "44", ",", "45", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "5", ",", "7", ",", "8", ",", "10", ",", "18", ",", "30", ",", "31", 
          ",", "36", ",", "37", ",", "38", ",", "48", ",", "49"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "18", ",", "30", ",", "31", ",", "36", ",", "37",
           ",", "38", ",", "48", ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15",
           ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", 
          ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", 
          ",", "28", ",", "29", ",", "30", ",", "36", ",", "37"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "17", ",", "18", ",", "24", ",", "25", ",", "29",
           ",", "30", ",", "31", ",", "32", ",", "36", ",", "37", ",", "38", 
          ",", "39", ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16",
           ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", 
          ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", 
          ",", "29", ",", "30", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "16", ",", "17", ",", "18", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "33", ",", "36", ",", "37", ",", "38", ",", "39", 
          ",", "40", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", 
          ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "7", ",", "8", ",", "10", ",", "13", ",", "18", 
          ",", "30", ",", "31", ",", "36", ",", "37", ",", "38", ",", "48", 
          ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "13", ",", "14", ",", "15", ",", "16", ",", "17",
           ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", 
          ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "30", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "3", ",", "5", ",", "7", ",", "8", ",", "10", ",", "13", ",", "18", 
          ",", "30", ",", "31", ",", "36", ",", "37", ",", "38", ",", "41", 
          ",", "48", ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "16", ",", "17", ",", "18", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "33", ",", "36", ",", "37", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20",
           ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
          ",", "27", ",", "28", ",", "29", ",", "30", ",", "36", ",", "37"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "17", ",", "18", ",", "24", ",", "25", ",", "29",
           ",", "30", ",", "31", ",", "32", ",", "36", ",", "37", ",", "47", 
          ",", "48", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21",
           ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", 
          ",", "28", ",", "29", ",", "30", ",", "36", ",", "37"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "18", ",", "30", ",", "31", ",", "36", ",", "37",
           ",", "48", ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22",
           ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", 
          ",", "29", ",", "30", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", 
          ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "20", ",", "21", 
          ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", 
          ",", "28", ",", "29", ",", "36", ",", "37", ",", "38", ",", "39", 
          ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "36", 
          ",", "37", ",", "50", ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25",
           ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", ",", "36", 
          ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "21", ",", "22", 
          ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", 
          ",", "36", ",", "37", ",", "38", ",", "39", ",", "40", ",", "41", 
          ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25",
           ",", "26", ",", "27", ",", "28", ",", "36", ",", "37", ",", "51", 
          ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "27", ",", "28", ",", "29", ",", "30", ",", "36", ",", "37"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "22", ",", "23", 
          ",", "24", ",", "25", ",", "26", ",", "27", ",", "36", ",", "37", 
          ",", "38", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "27", ",", "36", ",", "37", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "28",
           ",", "29", ",", "30", ",", "36", ",", "37", ",", "49", ",", "50", 
          ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27",
           ",", "28", ",", "29", ",", "30", ",", "36", ",", "37"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "36", ",", "37", ",", "38", ",", "39", 
          ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "29", ",", "30", ",", "36",
           ",", "37", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28",
           ",", "29", ",", "30", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "24", ",", "25", 
          ",", "36", ",", "37", ",", "38", ",", "39", ",", "40", ",", "41", 
          ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"21", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "8", ",", "30", ",", "36", ",", "37", ",", "49"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"21", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29",
           ",", "30", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"21", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "36", ",", "37", 
          ",", "38", ",", "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "30", ",", "36", ",", "37", ",", "48", ",", 
          "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "36", ",", "37", 
          ",", "38", ",", "39", ",", "40", ",", "41", ",", "42", ",", "48", 
          ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "36", ",", "37", ",", "48", ",", "49", ",", "50",
           ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "29", ",", "30", ",", "36",
           ",", "37", ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "24", ",", "25", 
          ",", "36", ",", "37", ",", "38", ",", "39", ",", "40", ",", "41", 
          ",", "42", ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "24", ",", "25", ",", "36", ",", "37", ",", "47",
           ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "28",
           ",", "29", ",", "30", ",", "36", ",", "37", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14",
           ",", "15", ",", "16", ",", "17", ",", "18", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "36", ",", "37", ",", "38", ",", "39", 
          ",", "40", ",", "41", ",", "42", ",", "46", ",", "47", ",", "48", 
          ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "23", ",", "24", ",", "25", ",", "26", ",", "36",
           ",", "37", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", 
          ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "27", ",", "36", ",", "37", ",", "45", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25",
           ",", "26", ",", "27", ",", "28", ",", "36", ",", "37", ",", "44", 
          ",", "45", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", 
          ",", "51", ",", "52"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "36", 
          ",", "37", ",", "43", ",", "44", ",", "45", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "34", ",", "36", ",", "37", ",", "44", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "34", ",", "36", ",", "37", ",", "44", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "34", ",", "36", ",", "37", ",", "44", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "34", ",", "36", ",", "37", ",", "44", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "12", ",", "16", ",", "19", ",", "20", ",", "21",
           ",", "21", ",", "22", ",", "23", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "26", ",", "27", ",", "28", ",", "28", ",", "29", 
          ",", "30", ",", "33", ",", "34", ",", "36", ",", "37", ",", "40", 
          ",", "44", ",", "46", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
          ",", "34", ",", "36", ",", "37", ",", "44", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "21", ",", "21", ",", "22",
           ",", "23", ",", "23", ",", "24", ",", "25", ",", "26", ",", "26", 
          ",", "27", ",", "28", ",", "28", ",", "29", ",", "30", ",", "33", 
          ",", "34", ",", "36", ",", "37", ",", "44", ",", "46", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20",
           ",", "21", ",", "23", ",", "24", ",", "25", ",", "26", ",", "28", 
          ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "34", 
          ",", "36", ",", "37", ",", "44", ",", "46", ",", "47", ",", "48", 
          ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20",
           ",", "21", ",", "21", ",", "22", ",", "23", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "26", ",", "27", ",", "28", ",", "28", 
          ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "34", 
          ",", "36", ",", "37", ",", "44", ",", "46", ",", "51"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25",
           ",", "26", ",", "27", ",", "28", ",", "34", ",", "36", ",", "37", 
          ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "28", ",", "34", ",", "36", ",", "37", ",", "44", ",", "51"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "28", ",", "34", ",", "36", ",", "37", ",", "44", ",", "46", 
          ",", "47", ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20",
           ",", "21", ",", "23", ",", "24", ",", "25", ",", "26", ",", "28", 
          ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "34", 
          ",", "36", ",", "37", ",", "44", ",", "46", ",", "47", ",", "48", 
          ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20",
           ",", "21", ",", "21", ",", "22", ",", "23", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "26", ",", "27", ",", "28", ",", "28", 
          ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "34", 
          ",", "36", ",", "37", ",", "44", ",", "46", ",", "51"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25",
           ",", "26", ",", "27", ",", "28", ",", "34", ",", "36", ",", "37", 
          ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "28", ",", "34", ",", "36", ",", "37", ",", "44", ",", "51"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "28", ",", "34", ",", "36", ",", "37", ",", "44", ",", "46", 
          ",", "47", ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20",
           ",", "21", ",", "23", ",", "24", ",", "25", ",", "26", ",", "28", 
          ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "34", 
          ",", "36", ",", "37", ",", "44", ",", "46", ",", "47", ",", "48", 
          ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20",
           ",", "21", ",", "21", ",", "22", ",", "23", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "26", ",", "27", ",", "28", ",", "28", 
          ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "34", 
          ",", "36", ",", "37", ",", "44", ",", "46", ",", "51"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25",
           ",", "26", ",", "27", ",", "28", ",", "34", ",", "36", ",", "37", 
          ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "28", ",", "34", ",", "36", ",", "37", ",", "44", ",", "51"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "28", ",", "34", ",", "36", ",", "37", ",", "44", ",", "46", 
          ",", "47", ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25",
           ",", "26", ",", "27", ",", "28", ",", "34", ",", "36", ",", "37", 
          ",", "44"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "28", ",", "34", ",", "36", ",", "37", ",", "44", ",", "51"}],
          "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "21", ",", "23", ",", "24", ",", "25", ",", "26",
           ",", "28", ",", "34", ",", "36", ",", "37", ",", "44", ",", "46", 
          ",", "47", ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "24", ",", "25", ",", "29", ",", "30",
           ",", "31", ",", "32", ",", "35", ",", "36", ",", "37", ",", "43", 
          ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "24", ",", "25", ",", "29", ",", "30",
           ",", "31", ",", "32", ",", "35", ",", "36", ",", "37", ",", "43", 
          ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "24", ",", "25", ",", "29", ",", "30",
           ",", "31", ",", "32", ",", "35", ",", "36", ",", "37", ",", "43", 
          ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "24", ",", "25", ",", "29", ",", "30",
           ",", "31", ",", "32", ",", "35", ",", "36", ",", "37", ",", "43", 
          ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "11", ",", "17", ",", "19", ",", "20", ",", "20",
           ",", "21", ",", "22", ",", "23", ",", "24", ",", "24", ",", "25", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "29", 
          ",", "30", ",", "32", ",", "35", ",", "36", ",", "37", ",", "39", 
          ",", "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "24", ",", "25", ",", "29", ",", "30",
           ",", "31", ",", "32", ",", "35", ",", "36", ",", "37", ",", "43", 
          ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "19", ",", "20", ",", "20", ",", "21", ",", "22",
           ",", "23", ",", "24", ",", "24", ",", "25", ",", "25", ",", "26", 
          ",", "27", ",", "28", ",", "29", ",", "29", ",", "30", ",", "32", 
          ",", "35", ",", "36", ",", "37", ",", "43", ",", "47", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "17", ",", "18", ",", "19", ",", "20", ",", "24",
           ",", "25", ",", "29", ",", "30", ",", "31", ",", "32", ",", "35", 
          ",", "36", ",", "37", ",", "43", ",", "47", ",", "48", ",", "49", 
          ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "17", ",", "18", ",", "19", ",", "20", ",", "20",
           ",", "21", ",", "22", ",", "23", ",", "24", ",", "24", ",", "25", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "29", 
          ",", "30", ",", "31", ",", "32", ",", "35", ",", "36", ",", "37", 
          ",", "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "35", 
          ",", "36", ",", "37", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "24", ",", "25", ",", "29", ",", "35",
           ",", "36", ",", "37", ",", "43", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "24", ",", "25", ",", "29", ",", "35",
           ",", "36", ",", "37", ",", "43", ",", "47", ",", "48", ",", "49", 
          ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "17", ",", "18", ",", "19", ",", "20", ",", "24",
           ",", "25", ",", "29", ",", "30", ",", "31", ",", "32", ",", "35", 
          ",", "36", ",", "37", ",", "43", ",", "47", ",", "48", ",", "49", 
          ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "17", ",", "18", ",", "19", ",", "20", ",", "20",
           ",", "21", ",", "22", ",", "23", ",", "24", ",", "24", ",", "25", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "29", 
          ",", "30", ",", "31", ",", "32", ",", "35", ",", "36", ",", "37", 
          ",", "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "35", 
          ",", "36", ",", "37", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "24", ",", "25", ",", "29", ",", "35",
           ",", "36", ",", "37", ",", "43", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "41"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "24", ",", "25", ",", "29", ",", "35",
           ",", "36", ",", "37", ",", "43", ",", "47", ",", "48", ",", "49", 
          ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "17", ",", "18", ",", "19", ",", "20", ",", "24",
           ",", "25", ",", "29", ",", "30", ",", "31", ",", "32", ",", "35", 
          ",", "36", ",", "37", ",", "43", ",", "47", ",", "48", ",", "49", 
          ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "17", ",", "18", ",", "19", ",", "20", ",", "20",
           ",", "21", ",", "22", ",", "23", ",", "24", ",", "24", ",", "25", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "29", 
          ",", "30", ",", "31", ",", "32", ",", "35", ",", "36", ",", "37", 
          ",", "43", ",", "47", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "35", 
          ",", "36", ",", "37", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "24", ",", "25", ",", "29", ",", "35",
           ",", "36", ",", "37", ",", "43", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "24", ",", "25", ",", "29", ",", "35",
           ",", "36", ",", "37", ",", "43", ",", "47", ",", "48", ",", "49", 
          ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24",
           ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "35", 
          ",", "36", ",", "37", ",", "43"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "24", ",", "25", ",", "29", ",", "35",
           ",", "36", ",", "37", ",", "43", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "20", ",", "24", ",", "25", ",", "29", ",", "35",
           ",", "36", ",", "37", ",", "43", ",", "47", ",", "48", ",", "49", 
          ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "5", ",", "7", ",", "8", ",", "10", ",", "11", ",", "17", 
          ",", "18", ",", "24", ",", "25", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "36", ",", "37", ",", "38", ",", "39", ",", "47", 
          ",", "48", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "46"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "5", ",", "7", ",", "8", ",", "10", ",", "11", ",", "17", 
          ",", "18", ",", "24", ",", "25", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "34", ",", "35", ",", "36", ",", "37", ",", "38", 
          ",", "39", ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "9", ",", "14", ",", "23", 
          ",", "24", ",", "25", ",", "26", ",", "28", ",", "29", ",", "30", 
          ",", "31", ",", "32", ",", "33", ",", "42", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "9", ",", "14", ",", "24", 
          ",", "25", ",", "29", ",", "30", ",", "31", ",", "32", ",", "42", 
          ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "9", ",", "14", ",", "30", 
          ",", "31", ",", "42", ",", "48", ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "9", ",", "14", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "9", ",", "14", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "9", ",", "14", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "5", ",", "6", ",", "9", ",", "10"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "9", ",", "14", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "9", ",", "14", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "9", ",", "14", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "9", ",", "14", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "9", ",", "14", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "9", ",", "14", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "9", ",", "14", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "9", ",", "14", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "9", ",", "14", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"11", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "5", ",", "6", ",", "13", ",", "14"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"12", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"13", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"19", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"21", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"21", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"23", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"24", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"25", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"28", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"33", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"34", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "14", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "7", ",", "8", ",", "14", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", 
          ",", "33", ",", "36", ",", "37", ",", "42", ",", "46", ",", "47", 
          ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "7", ",", "8", ",", "14", ",", "24", ",", "25", ",", "29", 
          ",", "30", ",", "31", ",", "32", ",", "36", ",", "37", ",", "42", 
          ",", "47", ",", "48", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "7", ",", "8", ",", "14", ",", "30", ",", "31", ",", "36", 
          ",", "37", ",", "42", ",", "48", ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "38"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "39"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "36", ",", "37"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "43"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "9", ",", "14", ",", "23", 
          ",", "24", ",", "25", ",", "26", ",", "28", ",", "29", ",", "30", 
          ",", "31", ",", "32", ",", "33", ",", "36", ",", "37", ",", "42", 
          ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "44"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "9", ",", "14", ",", "24", 
          ",", "25", ",", "29", ",", "30", ",", "31", ",", "32", ",", "36", 
          ",", "37", ",", "42", ",", "47", ",", "48", ",", "49", ",", "50"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "45"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "9", ",", "14", ",", "30", 
          ",", "31", ",", "36", ",", "37", ",", "42", ",", "48", ",", "49"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "47"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "48"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "49"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "51"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "52"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "14", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"18", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "16", ",", "17", 
          ",", "18", ",", "19", ",", "20", ",", "21", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "32", ",", "33", ",", "36", ",", "37", ",", "42", ",", "46", 
          ",", "47", ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"32", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "16", ",", "17", 
          ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", 
          ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
          ",", "30", ",", "31", ",", "32", ",", "33", ",", "36", ",", "37", 
          ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"17", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "24", ",", "25", ",", "29", ",", "30", 
          ",", "31", ",", "32", ",", "36", ",", "37", ",", "42", ",", "47", 
          ",", "48", ",", "49", ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"31", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "17", ",", "18", 
          ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", 
          ",", "31", ",", "32", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "18", ",", "19", 
          ",", "30", ",", "31", ",", "36", ",", "37", ",", "42", ",", "48", 
          ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "18", ",", "19", 
          ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
          ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", 
          ",", "36", ",", "37", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "20", ",", "21", 
          ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", 
          ",", "28", ",", "29", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "21", ",", "22", 
          ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", 
          ",", "36", ",", "37", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "22", ",", "23", 
          ",", "24", ",", "25", ",", "26", ",", "27", ",", "36", ",", "37", 
          ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"25", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "24", ",", "25", 
          ",", "36", ",", "37", ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"21", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"23", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "36", ",", "37", 
          ",", "42"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"28", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "36", ",", "37", 
          ",", "42", ",", "48", ",", "49"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"27", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "24", ",", "25", 
          ",", "36", ",", "37", ",", "42", ",", "47", ",", "48", ",", "49", 
          ",", "50"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "36"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"26", ",", "37"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "23", ",", "24", 
          ",", "25", ",", "26", ",", "36", ",", "37", ",", "42", ",", "46", 
          ",", "47", ",", "48", ",", "49", ",", "50", ",", "51"}], "}"}]}], 
       "}"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.543168793282428*^9, 3.5431688056324453`*^9}, {
  3.5431694604833617`*^9, 3.5431694665433702`*^9}, {3.543238207301196*^9, 
  3.543238207900231*^9}, {3.5432572820545044`*^9, 3.5432572971653686`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"m1list", "=", "fullm1list"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Apart", " ", "from", " ", "R_", "2"}], ",", " ", 
    RowBox[{"R_", "4"}], ",", " ", 
    RowBox[{"R_", "7"}], ",", " ", 
    RowBox[{"and", " ", "R_", "8"}], ",", " ", 
    RowBox[{"all", " ", "regions", " ", "are", " ", "bigons", " ", "or", " ", 
     RowBox[{"quadrilaterals", ".", " ", "Therefore"}]}], ",", " ", 
    RowBox[{
    "any", " ", "domain", " ", "that", " ", "avoids", " ", "these", " ", 
     "four", " ", "regions", " ", "must", " ", 
     RowBox[{"count", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nicediagram", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"m1list", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Intersection", "[", 
        RowBox[{
         RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "7", ",", "8"}], "}"}]}], "]"}], 
       "\[Equal]", 
       RowBox[{"{", "}"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m1list", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{"m1list", ",", "nicediagram"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Bigons", "/", "Rectangles"}], " ", "with", " ", "a", " ", 
    "boundary", " ", 
    RowBox[{"puncture", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"morebigonsrectangles", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"m1list", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "37", ",", "8", ",", "48", ",", "31", ",", "18", ",", "38", ",", 
           "10", ",", "5", ",", "3", ",", "13", ",", "41", ",", "15"}], "}"}],
          ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"37", ",", "8"}], "}"}], ",", 
           RowBox[{"Range", "[", 
            RowBox[{"20", ",", "24"}], "]"}], ",", 
           RowBox[{"Range", "[", 
            RowBox[{"43", ",", "48"}], "]"}]}], "]"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "37", ",", "8", ",", "23", ",", "24", ",", "46", ",", "47", ",", 
           "48", ",", "31", ",", "32", ",", "33", ",", "16", ",", "17", ",", 
           "18", ",", "38", ",", "39", ",", "40"}], "}"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"36", ",", "7"}], "}"}], ",", 
           RowBox[{"Range", "[", 
            RowBox[{"25", ",", "33"}], "]"}]}], "]"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "36", ",", "7", ",", "25", ",", "26", ",", "49", ",", "50", ",", 
           "51", ",", "28", ",", "29", ",", "30", ",", "19", ",", "20", ",", 
           "21"}], "}"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "36", ",", "37", ",", "2", ",", "6", ",", "9", ",", "14", ",", 
           "42"}], "}"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"36", ",", "7"}], "}"}], ",", 
           RowBox[{"Range", "[", 
            RowBox[{"25", ",", "30"}], "]"}], ",", 
           RowBox[{"Range", "[", 
            RowBox[{"49", ",", "52"}], "]"}]}], "]"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "2", ",", "3", ",", "5", ",", "6", ",", "9", ",", "10", ",", "13", 
           ",", "14"}], "}"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "34", ",", "35", ",", "4", ",", "5", ",", "10", ",", "11", ",", 
           "38", ",", "39", ",", "17", ",", "18", ",", "31", ",", "32", ",", 
           "47", ",", "48", ",", "24", ",", "8", ",", "37"}], "}"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "34", ",", "35", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", 
           ",", "11"}], "}"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"36", ",", "37", ",", "2", ",", "3", ",", "13", ",", "14"}],
           "}"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "20", ",", "29", ",", "50", ",", "25", ",", "24", ",", "47", ",", 
           "32", ",", "17", ",", "39", ",", "11", ",", "4", ",", "35", ",", 
           "34"}], "}"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "4", ",", "5", ",", "6", ",", "7", ",", "25", ",", "26", ",", "27", 
           ",", "28", ",", "29", ",", "30", ",", "34", ",", "35", ",", "49", 
           ",", "50", ",", "51", ",", "52"}], "}"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "8", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", 
           "37", ",", "43", ",", "44", ",", "45", ",", "46", ",", "47", ",", 
           "48"}], "}"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "37"}], "}"}], ",", 
           RowBox[{"Range", "[", 
            RowBox[{"10", ",", "24"}], "]"}]}], "]"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
        "]"}]}], "\[IndentingNewLine]", "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m1list", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{"m1list", ",", "morebigonsrectangles"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Cutting", " ", "all", " ", "the", " ", "way", " ", "out", " ", "to", " ",
      "the", " ", "boundary", " ", "to", " ", "get", " ", "a", " ", "bigon", 
     " ", "with", " ", "two", " ", "boundary", " ", "punctures"}], ",", " ", 
    RowBox[{"e", ".", "g", "."}], ",", " ", 
    RowBox[{"D_", "1"}], ",", " ", 
    RowBox[{"D_", "2"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigma12cutbigons", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"m1list", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
       "\[Equal]", 
       RowBox[{"{", 
        RowBox[{
        "4", ",", "11", ",", "17", ",", "20", ",", "24", ",", "25", ",", "29",
          ",", "32", ",", "35", ",", "39", ",", "43", ",", "47", ",", "50"}], 
        "}"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho23cutbigons", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"m1list", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "==", 
       RowBox[{"Sort", "[", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"37", ",", "36", ",", "8", ",", "7"}], "}"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{"19", ",", "30"}], "]"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{"49", ",", "52"}], "]"}]}], "]"}], "]"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m1list", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{"m1list", ",", "rho23cutbigons", ",", " ", "sigma12cutbigons"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Cutting", " ", "all", " ", "the", " ", "way", " ", "out", " ", "to", " ",
      "the", " ", "boundary", " ", "to", " ", "get", " ", "a", " ", 
     "rectangle", " ", "with", " ", "two", " ", 
     RowBox[{"(", 
      RowBox[{"sometimes", " ", "more"}], ")"}], " ", "boundary", " ", 
     "punctures"}], ",", " ", 
    RowBox[{"e", ".", "g", "."}], ",", " ", 
    RowBox[{"D_", "3"}], ",", " ", 
    RowBox[{"D_", "4."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rho23cutrectangles", "=", "\[IndentingNewLine]", 
    RowBox[{"Select", "[", 
     RowBox[{"m1list", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"7", ",", "8", ",", "37", ",", "36"}], "}"}]}], "]"}], "&&", 
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "36", ",", "37", ",", "7", ",", "8", ",", "48", ",", "49", ",", 
              "31", ",", "30", ",", "18", ",", "19", ",", "38", ",", "10", 
              ",", "5", ",", "3", ",", "13", ",", "41", ",", "15"}], "}"}], 
            ",", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
           "]"}]}], ")"}], "||", "\[IndentingNewLine]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{
             "7", ",", "8", ",", "37", ",", "36", ",", "24", ",", "25"}], 
             "}"}]}], "]"}], "&&", 
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "36", ",", "37", ",", "7", ",", "8", ",", "24", ",", "25", ",", 
              "47", ",", "48", ",", "49", ",", "50", ",", "32", ",", "31", 
              ",", "30", ",", "29", ",", "17", ",", "18", ",", "19", ",", 
              "20", ",", "38", ",", "39", ",", "10", ",", "11", ",", "4", ",",
               "5", ",", "34", ",", "35"}], "}"}], ",", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
           "]"}]}], ")"}], " ", "||", "\[IndentingNewLine]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{
             "7", ",", "8", ",", "37", ",", "36", ",", "23", ",", "24", ",", 
              "25", ",", "26"}], "}"}]}], "]"}], "&&", 
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"36", ",", "37", ",", "7", ",", "8"}], "}"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{"23", ",", "26"}], "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{"46", ",", "51"}], "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{"28", ",", "33"}], "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{"16", ",", "21"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "38", ",", "39", ",", "40", ",", "10", ",", "11", ",", "12"}], 
               "}"}]}], "]"}], ",", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
           "]"}]}], " ", ")"}]}], "&"}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m1list", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{"m1list", ",", "rho23cutrectangles"}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"rho23", " ", "annuli", " ", "where", " ", "we", " ", 
     RowBox[{"can", "'"}], "t", " ", "cut", " ", "to", " ", "the", " ", 
     "boundary"}], ",", " ", 
    RowBox[{"both", " ", "2", "gons", " ", "and", " ", "4", "gons"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"e", ".", "g", ".", " ", "D_"}], "5"}], ",", " ", 
    RowBox[{
    "D_", "6.", " ", "These", " ", "do", " ", "not", " ", "admit", " ", 
     "holomorphic", " ", 
     RowBox[{"representatives", "!"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho23cantcutannuli2", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"m1list", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "==", 
          RowBox[{"#", "\[LeftDoubleBracket]", " ", 
           RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "||", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "==", 
          RowBox[{"#", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], ")"}], "&&", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8", ",", "36", ",", "37"}], "}"}]}], "]"}], "&&",
        "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"36", ",", "37", ",", "7", ",", "8"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"16", ",", "33"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"46", ",", "52"}], "]"}]}], "]"}], ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}], " ", "||", "\[IndentingNewLine]", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"36", ",", "37", ",", "7", ",", "8"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"20", ",", "29"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"43", ",", "52"}], "]"}]}], "]"}], ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}], " ", "||", "\[IndentingNewLine]", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"36", ",", "37", ",", "7", ",", "8"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"23", ",", "26"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"46", ",", "51"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"28", ",", "33"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"16", ",", "21"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"43", ",", "44", ",", "34", ",", "35"}], "}"}]}], "]"}],
            ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}], "||", "\[IndentingNewLine]", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"36", ",", "37", ",", "7", ",", "8"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"20", ",", "29"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"43", ",", "44", ",", "34", ",", "35"}], "}"}]}], "]"}],
            ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}], "||", "\[IndentingNewLine]", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"36", ",", "37", ",", "7", ",", "8"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"16", ",", "33"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "46", ",", "47", ",", "50", ",", "51", ",", "43", ",", "44", 
               ",", "34", ",", "35"}], "}"}]}], "]"}], ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}]}], " ", ")"}]}], "\[IndentingNewLine]", "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m1list", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"m1list", ",", "rho23cantcutannuli2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho23cantcutannuli4", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"m1list", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"36", ",", "37", ",", "7", ",", "8"}], "}"}]}], "]"}], "&&",
        " ", "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"36", ",", "37", ",", "7", ",", "8"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"10", ",", "33"}], "]"}]}], "]"}], ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}], "||", "\[IndentingNewLine]", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"36", ",", "37", ",", "7", ",", "8"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"23", ",", "26"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"46", ",", "51"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"28", ",", "33"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"10", ",", "21"}], "]"}]}], "]"}], ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}], "||", "\[IndentingNewLine]", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "36", ",", "37", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
               "12", ",", "38", ",", "39", ",", "40"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"16", ",", "33"}], "]"}]}], "]"}], ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}], "||", "\[IndentingNewLine]", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "36", ",", "37", ",", "7", ",", "8", ",", "38", ",", "10", ",", 
               "5", ",", "3", ",", "13", ",", "41", ",", "15"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"18", ",", "31"}], "]"}]}], "]"}], ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}]}], "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
      "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m1list", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{"m1list", ",", "rho23cantcutannuli4"}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Indecomposable", " ", "provincial", " ", "annuli"}], ",", " ", 
    RowBox[{
     RowBox[{"e", ".", "g", ".", " ", "D_"}], "8"}], ",", " ", 
    RowBox[{"D_", 
     RowBox[{"{", "10", "}"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"indecomposableannuli", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"m1list", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
        "\[Equal]", 
        RowBox[{"Range", "[", 
         RowBox[{"8", ",", "24"}], "]"}]}], "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "38", ",", 
           "39", ",", "40", ",", "16", ",", "17", ",", "18", ",", "31", ",", 
           "32", ",", "33", ",", "46", ",", "47", ",", "48", ",", "23", ",", 
           "24"}], "}"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"8", ",", "18"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "31", ",", "32", ",", "33", ",", "46", ",", "47", ",", "48", ",", 
             "23", ",", "24"}], "}"}]}], "]"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "]"}],
        "||", "\[IndentingNewLine]", 
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "3", ",", "5", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
           ",", "13", ",", "13", ",", "14", ",", "15", ",", "18", ",", "31", 
           ",", "38", ",", "41", ",", "48"}], "}"}], ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
        "]"}]}], "&"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m1list", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{"m1list", ",", "indecomposableannuli"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"genus", "-", 
     RowBox[{
     "1", " ", "domains", " ", "that", " ", "always", " ", "admit", " ", 
      "holomorphic", " ", "representatives"}]}], ",", " ", 
    RowBox[{"such", " ", "as", " ", "D_", 
     RowBox[{"{", "17", "}"}], " ", "or", " ", "D_", 
     RowBox[{"{", "19", "}"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"goodtori", "=", 
    RowBox[{"Select", "[", 
     RowBox[{"m1list", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"4", ",", "35"}], "]"}], ",", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
           "]"}], "&&", 
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Range", "[", 
             RowBox[{"7", ",", "24"}], "]"}]}], "]"}]}], ")"}], "||", 
        "\[IndentingNewLine]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"7", ",", "26"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "8", ",", "46", ",", "47", ",", "48", ",", "31", ",", "32", 
                ",", "33", ",", "38", ",", "39", ",", "40", ",", "5", ",", 
                "3", ",", "41", ",", "37"}], "}"}]}], "]"}], ",", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
           "]"}], "&&", 
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"7", ",", "24"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"37", ",", "31", ",", "48"}], "}"}]}], "]"}]}], 
           "]"}]}], ")"}]}], "\[IndentingNewLine]", "&"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Tori", " ", "that", " ", "admit", " ", "holomorphic", " ", 
     "representatives", " ", "precisely", " ", "when", " ", "the", " ", 
     "decomposable", " ", "annuli", " ", "do", " ", "not"}], ",", " ", 
    RowBox[{
     RowBox[{"e", ".", "g", ".", " ", "D_"}], 
     RowBox[{
      RowBox[{"{", "18", "}"}], "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sometimestori", "=", 
    RowBox[{"Select", "[", 
     RowBox[{"m1list", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"6", ",", "21"}], "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{"28", ",", "33"}], "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{"46", ",", "51"}], "]"}], ",", " ", 
              RowBox[{"Range", "[", 
               RowBox[{"23", ",", "26"}], "]"}]}], "]"}], ",", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
           "]"}], "&&", 
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"6", ",", "19"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"30", ",", "31", ",", "48", ",", "49"}], "}"}]}], 
             "]"}]}], "]"}]}], ")"}], "||", "\[IndentingNewLine]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"4", ",", "12"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "38", ",", "39", ",", "40", ",", "16", ",", "17", ",", "18"}], 
               "}"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{"28", ",", "33"}], "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{"46", ",", "51"}], "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{"23", ",", "26"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"34", ",", "35"}], "}"}]}], "]"}], ",", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
           "]"}], "&&", 
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"5", ",", "10"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "38", ",", "18", ",", "30", ",", "31", ",", "48", ",", "49"}], 
               "}"}]}], "]"}]}], "]"}]}], ")"}], "||", "\[IndentingNewLine]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"7", ",", "21"}], "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{"28", ",", "33"}], "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{"46", ",", "51"}], "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{"23", ",", "26"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"34", ",", "35"}], "}"}]}], "]"}], ",", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
           "]"}], "&&", 
          RowBox[{"SubsetQ", "[", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"7", ",", "19"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"30", ",", "31", ",", "48", ",", "49"}], "}"}]}], 
             "]"}]}], "]"}]}], ")"}]}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Tori", " ", "which", " ", 
     RowBox[{"don", "'"}], "t", " ", "admit", " ", "a", " ", "cut", " ", "to",
      " ", "the", " ", "\[Rho]_", 
     RowBox[{"{", "23", "}"}], " ", "boundary"}], ",", " ", 
    RowBox[{
     RowBox[{"e", ".", "g", ".", " ", "D_"}], 
     RowBox[{"{", "20", "}"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho23cantcuttori", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"m1list", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Count", "[", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           ",", "7"}], "]"}], "\[Equal]", "2"}], "&&", 
       RowBox[{
        RowBox[{"Count", "[", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           ",", "8"}], "]"}], "\[Equal]", "2"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m1list", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{
     "m1list", ",", "goodtori", ",", "sometimestori", ",", 
      "rho23cantcuttori"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Annuli", " ", "where", " ", "the", " ", "red", " ", "arc", " ", "goes", 
     " ", "out", " ", "toward", " ", "\[Rho]_", 
     RowBox[{"{", "123", "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"e", ".", "g", ".", " ", "D_"}], "9.", " ", "They", " ", "do", 
     " ", "admit", " ", "holomorhphic", " ", 
     RowBox[{"representatives", "."}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"rho123indecomposableannuli", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"m1list", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"SubsetQ", "[", 
        RowBox[{
         RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "36", ",", "37", ",", "6"}], "}"}]}], "]"}], "&&",
        "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "36", ",", "37", ",", "2", ",", "6", ",", "7", ",", "8", ",", 
               "14", ",", "42"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"16", ",", "33"}], "]"}]}], "]"}], ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}], "||", "\[IndentingNewLine]", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "36", ",", "37", ",", "2", ",", "6", ",", "7", ",", "8", ",", 
               "14", ",", "42"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"23", ",", "26"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"46", ",", "51"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"28", ",", "33"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"16", ",", "21"}], "]"}]}], "]"}], ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}]}], ")"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m1list", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{"m1list", ",", "rho123indecomposableannuli"}], "]"}]}], ";"}], 
  "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Decomposable", " ", "annuli"}], ",", " ", 
    RowBox[{
     RowBox[{"e", ".", "g", ".", " ", "D_"}], 
     RowBox[{"{", "11", "}"}]}], ",", " ", 
    RowBox[{"...", " ", "D_", 
     RowBox[{"{", "16", "}"}]}], ",", " ", 
    RowBox[{
    "which", " ", "do", " ", "not", " ", "count", " ", "for", " ", "the", " ",
      "differential", " ", "when", " ", "the", " ", "complex", " ", 
     "structure", " ", "is", " ", "sufficiently", " ", 
     RowBox[{"stretched", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"decomposableannuli", "=", "\[IndentingNewLine]", 
   RowBox[{"Select", "[", 
    RowBox[{"m1list", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"36", ",", "7", ",", "8"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"23", ",", "26"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"46", ",", "51"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"28", ",", "33"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"16", ",", "21"}], "]"}]}], "]"}], ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}], "&&", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
           RowBox[{"{", 
            RowBox[{"36", ",", "7", ",", "8"}], "}"}]}], "]"}]}], ")"}], "||",
        "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"37", ",", "7", ",", "8"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"23", ",", "26"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"46", ",", "51"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"28", ",", "33"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"16", ",", "21"}], "]"}]}], "]"}], ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}], "&&", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
           RowBox[{"{", 
            RowBox[{"37", ",", "7", ",", "8"}], "}"}]}], "]"}]}], ")"}], "||",
        "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{"SubsetQ", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "}"}], ",", 
            RowBox[{"Range", "[", 
             RowBox[{"23", ",", "33"}], "]"}], ",", 
            RowBox[{"Range", "[", 
             RowBox[{"46", ",", "52"}], "]"}]}], "]"}], ",", 
          RowBox[{
          "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
         "]"}], ")"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho123decomposableannuli", "=", "\[IndentingNewLine]", 
   RowBox[{"Select", "[", 
    RowBox[{"m1list", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"SubsetQ", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "36", ",", "37", ",", "2", ",", "6", ",", "7", ",", "8", ",", 
              "9", ",", "14", ",", "42"}], "}"}], ",", 
            RowBox[{"Range", "[", 
             RowBox[{"23", ",", "26"}], "]"}], ",", 
            RowBox[{"Range", "[", 
             RowBox[{"46", ",", "51"}], "]"}], ",", 
            RowBox[{"Range", "[", 
             RowBox[{"28", ",", "33"}], "]"}], ",", 
            RowBox[{"Range", "[", 
             RowBox[{"16", ",", "21"}], "]"}]}], "]"}], ",", 
          RowBox[{
          "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
         "]"}], "&&", 
        RowBox[{"SubsetQ", "[", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{"{", 
           RowBox[{"36", ",", "37", ",", "2", ",", "7", ",", "8"}], "}"}]}], 
         "]"}]}], ")"}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"doublydecomposableannuli", "=", "\[IndentingNewLine]", 
   RowBox[{"Select", "[", 
    RowBox[{"m1list", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "2", ",", "6", ",", "7", ",", "8", ",", "9", ",", "14", ",", 
               "42"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"23", ",", "26"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"46", ",", "51"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"28", ",", "33"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"16", ",", "21"}], "]"}]}], "]"}], ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}], "&&", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "2", ",", "6", ",", "7", ",", "8", ",", "9", ",", "14", ",", 
             "42"}], "}"}]}], "]"}]}], ")"}], "||", "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "6", ",", "7", ",", "8", ",", "9", ",", "20", ",", "43", ",", 
               "35"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"23", ",", "26"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"46", ",", "51"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"28", ",", "33"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"16", ",", "21"}], "]"}]}], "]"}], ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}], "&&", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "8", ",", "20", ",", "43", ",", "35"}], "}"}]}],
           "]"}]}], ")"}], "||", "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "6", ",", "7", ",", "8", ",", "9", ",", "21", ",", "44", ",", 
               "34"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"23", ",", "26"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"46", ",", "51"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"28", ",", "33"}], "]"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"16", ",", "21"}], "]"}]}], "]"}], ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}], "&&", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "8", ",", "21", ",", "44", ",", "34"}], "}"}]}],
           "]"}]}], ")"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m1list", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{
     "m1list", ",", "decomposableannuli", ",", "rho123decomposableannuli", 
      ",", "doublydecomposableannuli"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Disconnected", " ", "domains"}], ",", " ", 
    RowBox[{
     RowBox[{"e", ".", "g", ".", " ", "D_"}], "7."}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"index0bigondomains", "=", 
   RowBox[{"Sort", "/@", 
    RowBox[{
     RowBox[{"Reap", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8", ",", "36", ",", "37"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", 
            RowBox[{"24", ",", "25"}], "}"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", 
            RowBox[{"23", ",", "26"}], "}"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", 
            RowBox[{"22", ",", "27"}], "}"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", 
            RowBox[{"21", ",", "28"}], "}"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", 
            RowBox[{"20", ",", "29"}], "}"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", 
            RowBox[{"19", ",", "30"}], "}"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", 
            RowBox[{"18", ",", "31"}], "}"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", 
            RowBox[{"17", ",", "32"}], "}"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", 
            RowBox[{"16", ",", "33"}], "}"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"x", "=", 
        RowBox[{"{", 
         RowBox[{"7", ",", "8", ",", "36", ",", "37"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", 
            RowBox[{"48", ",", "49"}], "}"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", 
            RowBox[{"30", ",", "31"}], "}"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", 
            RowBox[{"18", ",", "19"}], "}"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"x", "=", 
        RowBox[{"{", 
         RowBox[{"7", ",", "8", ",", "36", ",", "37", ",", "24", ",", "25"}], 
         "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"Range", "[", 
            RowBox[{"47", ",", "50"}], "]"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"Range", "[", 
            RowBox[{"29", ",", "32"}], "]"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"Range", "[", 
            RowBox[{"17", ",", "20"}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"x", "=", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "8", ",", "36", ",", "37", ",", "23", ",", "24", ",", "25",
           ",", "26"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"Range", "[", 
            RowBox[{"46", ",", "51"}], "]"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"Range", "[", 
            RowBox[{"28", ",", "33"}], "]"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"Sow", "[", 
        RowBox[{"x", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", 
           RowBox[{"Range", "[", 
            RowBox[{"16", ",", "21"}], "]"}]}], "]"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", "]"}], "\[LeftDoubleBracket]", 
     RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "x", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"index1bigondomains", "=", 
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
       "nicediagram", ",", "morebigonsrectangles", ",", "rho23cutbigons"}], 
       "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "\[Equal]", 
           RowBox[{"#", "\[LeftDoubleBracket]", 
            RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "||", 
          RowBox[{
           RowBox[{"#", "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", 
           RowBox[{"#", "\[LeftDoubleBracket]", 
            RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], ")"}], "&&", 
        RowBox[{"!", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
           "6"}], "]"}]}], "&&", 
        RowBox[{"!", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
           "9"}], "]"}]}]}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
    RowBox[{"All", ",", "3"}], "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"disconnecteddomains", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Sort", "/@", 
     RowBox[{"(", 
      RowBox[{"Flatten", "/@", 
       RowBox[{"Tuples", "[", 
        RowBox[{"{", 
         RowBox[{"index0bigondomains", ",", "index1bigondomains"}], "}"}], 
        "]"}]}], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"disconnected", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"m1list", ",", 
     RowBox[{
      RowBox[{"MemberQ", "[", 
       RowBox[{"disconnecteddomains", ",", 
        RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}],
        "]"}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m1list", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{"m1list", ",", "disconnected"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "m1list", "]"}]}], "Input",
 CellChangeTimes->{{3.458934129828125*^9, 3.45893416484375*^9}, {
   3.458934199671875*^9, 3.45893429740625*^9}, 3.45893603925*^9, {
   3.458997087*^9, 3.45899708990625*^9}, {3.458997232953125*^9, 
   3.458997405328125*^9}, {3.458997449296875*^9, 3.45899748840625*^9}, 
   3.4589975238125*^9, {3.458997676984375*^9, 3.45899770184375*^9}, {
   3.45909918728125*^9, 3.459099203546875*^9}, {3.459099283015625*^9, 
   3.45909929553125*^9}, {3.459595513453125*^9, 3.459595518328125*^9}, {
   3.540564887561349*^9, 3.5405649077477846`*^9}, {3.540565043436823*^9, 
   3.540565046822029*^9}, {3.5405680698788433`*^9, 3.5405680700036435`*^9}, {
   3.540908861374814*^9, 3.5409089833358283`*^9}, {3.540909062271967*^9, 
   3.5409090732855864`*^9}, {3.54231247060629*^9, 3.542312537312007*^9}, 
   3.5423133854698973`*^9, 3.5423141748780837`*^9, {3.542321535407839*^9, 
   3.542321596013945*^9}, {3.542321653297246*^9, 3.542321715447755*^9}, {
   3.5423217466634097`*^9, 3.5423217771458635`*^9}, {3.542563872151703*^9, 
   3.5425639262677984`*^9}, {3.542563965505043*^9, 3.5425639706733384`*^9}, {
   3.5425644201276064`*^9, 3.542564426024417*^9}, {3.5425644693778934`*^9, 
   3.5425644731531*^9}, {3.542564505928757*^9, 3.5425645412940197`*^9}, {
   3.5425645771428823`*^9, 3.542564726123144*^9}, {3.5425647752944307`*^9, 
   3.5425647932032623`*^9}, {3.5426492324389524`*^9, 3.542649285057845*^9}, {
   3.542651278632147*^9, 3.5426512888345647`*^9}, {3.5426515222109747`*^9, 
   3.542651523115776*^9}, {3.542651610101529*^9, 3.5426516445931897`*^9}, {
   3.5426516870096645`*^9, 3.5426516881640663`*^9}, {3.5426519401669087`*^9, 
   3.5426519576233397`*^9}, {3.5430022817872267`*^9, 
   3.5430023020283847`*^9}, {3.5430035881559467`*^9, 
   3.5430036082000933`*^9}, {3.543020401926305*^9, 3.543020407175605*^9}, 
   3.543020487746213*^9, {3.543020595793393*^9, 3.5430205994186006`*^9}, {
   3.5430668127773747`*^9, 3.5430668144933777`*^9}, {3.5430845677559175`*^9, 
   3.543084568582719*^9}, {3.5430846029651794`*^9, 3.543084629476426*^9}, {
   3.5431077233423257`*^9, 3.543107728151601*^9}, {3.5431631446905456`*^9, 
   3.5431631475055494`*^9}, {3.5431631904256096`*^9, 
   3.5431632249456577`*^9}, {3.5431640063774757`*^9, 3.543164069892565*^9}, {
   3.543168116206292*^9, 3.543168118621296*^9}, {3.543168865362529*^9, 
   3.543168876472544*^9}, {3.5431846783106613`*^9, 3.5431846783186617`*^9}, {
   3.5436666982846813`*^9, 3.543666719188718*^9}, {3.5436667565819836`*^9, 
   3.5436667804812255`*^9}, {3.5436668202144957`*^9, 
   3.5436669022862396`*^9}, {3.5436669374331017`*^9, 
   3.5436671401086574`*^9}, {3.5436671879695415`*^9, 
   3.5436673301325912`*^9}, {3.5436673816126814`*^9, 3.543667390832298*^9}, {
   3.5436675409513617`*^9, 3.543667550404978*^9}, {3.543667627578314*^9, 
   3.5436676843156133`*^9}, {3.5436677414741135`*^9, 
   3.5436678688015375`*^9}, {3.543667968844513*^9, 3.5436680135385914`*^9}, {
   3.5436701619481263`*^9, 3.5436701989045916`*^9}, {3.5436702369530582`*^9, 
   3.5436702397454634`*^9}, 3.5436702871227465`*^9, {3.543670377571705*^9, 
   3.5436703776497054`*^9}, {3.5436704098481617`*^9, 
   3.5436704182253766`*^9}, {3.543670457521846*^9, 3.5436704631534557`*^9}, {
   3.543670584864869*^9, 3.5436706023368998`*^9}, {3.5441931103849382`*^9, 
   3.5441931134737434`*^9}, {3.544193150835809*^9, 3.5441932138443193`*^9}, {
   3.544193256635195*^9, 3.544193292094057*^9}, {3.544268037806555*^9, 
   3.5442680633594*^9}, {3.544268132779522*^9, 3.544268152248356*^9}, {
   3.544268458055693*^9, 3.5442684619713*^9}, {3.5442686963461113`*^9, 
   3.544268782328252*^9}, {3.544268822747923*^9, 3.5442688491254272`*^9}, {
   3.5442689871544695`*^9, 3.5442690987882657`*^9}, {3.544269628050395*^9, 
   3.5442696479404297`*^9}, {3.544275265801012*^9, 3.5442752659414124`*^9}, {
   3.5442753035686784`*^9, 3.544275303709079*^9}, {3.544275613104422*^9, 
   3.544275667735718*^9}, {3.544275722881815*^9, 3.5442758116615705`*^9}, 
   3.5442758847944994`*^9, {3.544276048501187*^9, 3.54427605023279*^9}, {
   3.5442760835076485`*^9, 3.5442761321173334`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5430206050149207`*^9, 3.5430648843631425`*^9, 3.543166385394809*^9, 
   3.543166482004944*^9, 3.5431688803925495`*^9, 3.5431694805583897`*^9, 
   3.5431701473803263`*^9, 3.543171696980958*^9, 3.543238211752451*^9, 
   3.543597259700944*^9, {3.5436702233810344`*^9, 3.543670250774682*^9}, 
   3.5436703027695737`*^9, 3.5436703945445347`*^9, 3.54367060810891*^9, 
   3.544194597720617*^9, 3.5442681040442715`*^9, 3.544275817417981*^9, 
   3.544275886338902*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gooddomains", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "nicediagram", ",", "morebigonsrectangles", ",", "rho23cutbigons", ",", 
     "sigma12cutbigons", ",", "rho23cutrectangles", ",", 
     "indecomposableannuli", ",", "rho123indecomposableannuli", ",", 
     "goodtori", ",", "sometimestori"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "gooddomains", "]"}]}], "Input",
 CellChangeTimes->{{3.5430667476940603`*^9, 3.5430668728374805`*^9}, {
   3.5431640895675926`*^9, 3.543164096732602*^9}, {3.5431694877834*^9, 
   3.5431694880084004`*^9}, 3.543670211665414*^9}],

Cell[BoxData["780"], "Output",
 CellChangeTimes->{3.5431694975084133`*^9, 3.5431701490153284`*^9, 
  3.5431716983609595`*^9, 3.5432382131765327`*^9, 3.54359726321095*^9, 
  3.5441946000138206`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Proof", " ", "that", " ", "the", " ", "domain", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "52"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"23", ",", "36"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
        ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",",
         "20", ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], 
    " ", "has", " ", "a", " ", "holomorphic", " ", "representative"}], "*)"}], 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Tuples", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"fullm1list", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"4", ",", "52"}], "}"}]}], "&"}]}], "]"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"fullm1list", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"23", ",", "36"}], "}"}]}], "&"}]}], "]"}]}], "}"}], 
     "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", 
      RowBox[{"#", "\[LeftDoubleBracket]", 
       RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "&"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5426495383710904`*^9, 3.542649597229994*^9}, {
   3.5426496274940467`*^9, 3.542649627540847*^9}, {3.542649700595775*^9, 
   3.542649778486712*^9}, 3.542650287375206*^9, {3.5429942207931643`*^9, 
   3.542994223470318*^9}, {3.542994261780509*^9, 3.542994296545497*^9}, {
   3.5429943386959085`*^9, 3.5429943459203215`*^9}, 3.5429993709967394`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "52"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"22", ",", "52"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", 
         ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
         ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"22", ",", "52"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"23", ",", "36"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "36"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "52"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "52"}], "}"}], ",", 
       RowBox[{"{", "36", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "52"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"23", ",", "36"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
         ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
         ",", "20", ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.542649585919974*^9, 3.5426495952175903`*^9}, 
   3.542649627977648*^9, 3.5426497258834195`*^9, 3.542649779391514*^9, {
   3.542994297336542*^9, 3.5429943463713474`*^9}, 3.543166501744972*^9, 
   3.5431716998509617`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Proof", " ", "that", " ", "the", " ", "domain", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "45"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"23", ",", "46"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "7", ",", "8", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
        ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",",
         "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", 
        "31", ",", "37", ",", "48"}], "}"}]}], "}"}], " ", "has", " ", "a", 
    " ", "holomorphic", " ", "representative"}], "*)"}], 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Tuples", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"fullm1list", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"3", ",", "45"}], "}"}]}], "&"}]}], "]"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"fullm1list", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"29", ",", "52"}], "}"}]}], "&"}]}], "]"}]}], "}"}], 
     "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", 
      RowBox[{"#", "\[LeftDoubleBracket]", 
       RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "&"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5426504331106615`*^9, 3.542650446869886*^9}, {
   3.5426504848871527`*^9, 3.5426504913923645`*^9}, {3.5426505222024183`*^9, 
   3.5426505244800224`*^9}, 3.542999448522174*^9, 3.5429994866483545`*^9, 
   3.5430107178674083`*^9, 3.5430168114349403`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "45"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"30", ",", "36"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
         ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
         ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
         ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", ",", "31"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"30", ",", "36"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"29", ",", "52"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "37", ",", "48"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "45"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"23", ",", "46"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "7", ",", "8", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", 
         ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
         ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", 
         ",", "31", ",", "37", ",", "48"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"23", ",", "46"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"29", ",", "52"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "30"}],
         "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5426505254940243`*^9, 3.543016813107036*^9, 
  3.543171713360981*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Proof", " ", "that", " ", "the", " ", "domain", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "45"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"16", ",", "36"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
         ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
         ",", "30", ",", "31", ",", "48", ",", "49"}], "}"}]}], "}"}], " ", 
     "has", " ", "a", " ", "holomorphic", " ", "representative"}], ",", " ", 
    RowBox[{
    "provided", " ", "the", " ", "complex", " ", "structure", " ", "is", " ", 
     "sufficiently", " ", "stretched"}]}], "*)"}], 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Tuples", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"fullm1list", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"3", ",", "45"}], "}"}]}], "&"}]}], "]"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"fullm1list", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"21", ",", "36"}], "}"}]}], "&"}]}], "]"}]}], "}"}], 
     "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", 
      RowBox[{"#", "\[LeftDoubleBracket]", 
       RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "&"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5426495383710904`*^9, 3.542649597229994*^9}, {
   3.5426496274940467`*^9, 3.542649627540847*^9}, {3.542649700595775*^9, 
   3.542649778486712*^9}, 3.542650287375206*^9, {3.5429993710747437`*^9, 
   3.542999439297646*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "45"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "52"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "7", ",", "8", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", 
         ",", "30", ",", "31", ",", "48", ",", "49", ",", "50", ",", "51", 
         ",", "52"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "52"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"21", ",", "36"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15",
          ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", 
         ",", "22", ",", "23", ",", "24"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "45"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"16", ",", "36"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
         ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
         ",", "30", ",", "31", ",", "48", ",", "49"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"16", ",", "36"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"21", ",", "36"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", 
         "26", ",", "27", ",", "28", ",", "29", ",", "50", ",", "51", ",", 
         "52"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "45"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"30", ",", "36"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", 
         ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", 
         ",", "20", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", 
         ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", ",", "31"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"30", ",", "36"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"21", ",", "36"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"48", ",", "49", ",", "50", ",", "51", ",", "52"}], "}"}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.542649585919974*^9, 3.5426495952175903`*^9}, 
   3.542649627977648*^9, 3.5426497258834195`*^9, 3.542649779391514*^9, 
   3.5431717146259823`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Proof", " ", "that", " ", "the", " ", "domain", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "45"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"28", ",", "37"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "6", ",", "7", ",", "7", ",", "8", ",", "8", ",", "9", ",", "10", ",", 
        "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", 
        "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", ",", 
        "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", 
        "29", ",", "30", ",", "31", ",", "36", ",", "37", ",", "48", ",", 
        "49"}], "}"}]}], "}"}], " ", "does", " ", "not", " ", "have", " ", 
    "a", " ", "holomorphic", " ", 
    RowBox[{"representative", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Tuples", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"fullm1list", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"5", ",", "45"}], "}"}]}], "&"}]}], "]"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{"fullm1list", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"28", ",", "37"}], "}"}]}], "&"}]}], "]"}]}], "}"}], 
     "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", 
      RowBox[{"#", "\[LeftDoubleBracket]", 
       RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "&"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.543010834920103*^9, 3.5430108651518326`*^9}, {
  3.543011978022485*^9, 3.5430119906552076`*^9}, {3.5430123601753426`*^9, 
  3.5430124042108617`*^9}, {3.543012443995137*^9, 3.543012450394503*^9}, {
  3.543018106300002*^9, 3.543018144675197*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "45"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "45"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "14", ",", "36", ",", "37", ",", "42"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "45"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"28", ",", "37"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "6", ",", "7", ",", "7", ",", "8", ",", "8", ",", "9", ",", "10", ",",
          "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", 
         "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", ",", 
         "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", 
         "29", ",", "30", ",", "31", ",", "36", ",", "37", ",", "48", ",", 
         "49"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "45"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "47"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "6", ",", "7", ",", "8", ",", "9", ",", "14", ",", "30", 
         ",", "31", ",", "36", ",", "37", ",", "42", ",", "48", ",", "49"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "47"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"28", ",", "37"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "7", ",", "8", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", 
         ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", 
         ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
         ",", "27", ",", "28", ",", "29", ",", "36", ",", "37"}], "}"}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5430108453496995`*^9, 3.5430108661348886`*^9}, {
   3.543011981057658*^9, 3.543011990905222*^9}, {3.543012383012649*^9, 
   3.5430124046668873`*^9}, {3.543012445186205*^9, 3.5430124514675646`*^9}, 
   3.5431717155009837`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Proof", " ", "that", " ", 
     RowBox[{"d", "^", "2"}]}], "=", "0"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"doublecompositions", "=", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Tuples", "[", 
        RowBox[{"gooddomains", ",", "2"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", 
         RowBox[{"#", "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "&"}]}], 
      "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "all", " ", "pairs", " ", "of", " ", "good", " ", "domains", " ", "that", 
     " ", "can", " ", "be", " ", "composed"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"groupeddoublecompositions", "=", 
     RowBox[{"Gather", "[", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Tuples", "[", 
          RowBox[{"gooddomains", ",", "2"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", 
           RowBox[{"#", "\[LeftDoubleBracket]", 
            RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "&"}]}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#1", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "\[Equal]", 
          RowBox[{"#2", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"#1", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", 
          RowBox[{"#2", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"#1", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"#1", "\[LeftDoubleBracket]", 
              RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}]}], "]"}], 
           "]"}], "==", 
          RowBox[{"Sort", "[", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"#2", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"#2", "\[LeftDoubleBracket]", 
              RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}]}], "]"}], 
           "]"}]}]}], "\[IndentingNewLine]", "&"}]}], "]"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
    "group", " ", "the", " ", "pairs", " ", "together", " ", "according", " ",
      "to", " ", "what", " ", "the", " ", "composition", " ", "is"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.5431579604818416`*^9, 3.54315796527105*^9}, {
  3.54315944207897*^9, 3.5431595834464183`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Length", "/@", "groupeddoublecompositions"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "For", " ", "any", " ", "composition", " ", "of", " ", "two", " ", 
     "domains"}], ",", " ", 
    RowBox[{
    "there", " ", "are", " ", "either", " ", "one", " ", "or", " ", "two", 
     " ", "pairs", " ", "that", " ", "yield", " ", "that", " ", 
     RowBox[{"composition", ".", " ", "The"}], " ", "ones", " ", "where", " ",
      "there", " ", "are", " ", "2", " ", "pairs", " ", "cancel", " ", "out", 
     " ", "in", " ", 
     RowBox[{"d", "^", "2."}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.5431586238262067`*^9, 3.5431586321566215`*^9}, {
  3.543159605863658*^9, 3.5431596886998034`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.543158632484222*^9, 3.5431596178912787`*^9, 
  3.54316893789263*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Intersection", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "36", ",", "37"}], "}"}]}], "]"}], ",", 
       RowBox[{"Intersection", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "35", ",", "34"}], "}"}]}], "]"}]}], "}"}], "&"}],
     ",", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"groupeddoublecompositions", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "1"}], "&"}]}], "]"}],
      "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", "3"}], "\[RightDoubleBracket]"}], 
    ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "For", " ", "any", " ", "pair", " ", "of", " ", "composable", " ", 
     "domains", " ", "for", " ", "which", " ", "there", " ", 
     RowBox[{"isn", "'"}], "t", " ", "a", " ", "canceling", " ", "pair"}], 
    ",", " ", 
    RowBox[{
    "we", " ", "verify", " ", "that", " ", "the", " ", "corresponding", " ", 
     "algebra", " ", "element", " ", "has", " ", "to", " ", "be", " ", 
     "0."}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.5431586559934635`*^9, 3.543158669269087*^9}, {
  3.5431588417429895`*^9, 3.543158857873418*^9}, {3.543158962643202*^9, 
  3.543159001924071*^9}, {3.543159040128538*^9, 3.5431591128714657`*^9}, {
  3.543159174585174*^9, 3.543159256944519*^9}, {3.5431597055322328`*^9, 
  3.543159762425533*^9}, {3.5431690021177197`*^9, 3.543169009997731*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "34", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "35", "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "35", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "37", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "35", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "35", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "35"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "35", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"36", ",", "37"}], "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "37", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "36", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "36", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "37", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"36", ",", "37"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "36", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "36", ",", "37"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "37", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "34", ",", "35"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "35", "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "34", ",", "35"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "35", "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"36", ",", "37"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"36", ",", "37"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"36", ",", "37"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "36", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"36", ",", "37"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "34", ",", "35"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "35", "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5431591574563437`*^9, 3.5431591770031786`*^9}, {
   3.5431592507669077`*^9, 3.5431592573501196`*^9}, 3.543168939207632*^9, 
   3.5431690281577563`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Build", " ", "the", " ", "differential", " ", "in", " ", "matrix", " ", 
    "form"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "245"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{
       RowBox[{"genlookup", "[", 
        RowBox[{
        "generators", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        "]"}], "=", "i"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"diff", "=", 
     RowBox[{"SparseArray", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"245", ",", "245"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", "gooddomains", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"diff", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"genlookup", "[", 
          RowBox[{"gooddomains", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], ",", 
         RowBox[{"genlookup", "[", 
          RowBox[{"gooddomains", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "]"}]}], 
        "\[RightDoubleBracket]"}], "+=", 
       RowBox[{"AlgebraElement", "[", 
        RowBox[{
         RowBox[{"DomainBoundary", "[", 
          RowBox[{"gooddomains", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"bigborromeandd", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "6", "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
     "bigborromeandd", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
      "=", "diff"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
     "bigborromeandd", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
      "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"D", "-", 
      RowBox[{"module", " ", 
       RowBox[{"conventions", ":", " ", 
        RowBox[{
        "If", " ", "a", " ", "generator", " ", "contains", " ", "a", " ", 
         "point", " ", "on", " ", "alpha_", "1"}]}]}]}], ",", " ", 
     RowBox[{"then", " ", 
      RowBox[{"it", "'"}], "s", " ", "in", " ", "idempotent", " ", "2.", " ", 
      "If", " ", "it", " ", "contains", " ", "a", " ", "point", " ", "on", 
      " ", "alpha_", "2"}], ",", " ", 
     RowBox[{"then", " ", 
      RowBox[{"it", "'"}], "s", " ", "in", " ", "idempotent", " ", "1.", " ", 
      "This", " ", "is", " ", "backward", " ", "from", " ", "the", " ", 
      "function", " ", "AlphaArcs", " ", "used", " ", 
      RowBox[{"previously", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "bigborromeandd", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
      "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], "-", "#"}], ")"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"AlphaArcsOccupied", "/@", "generators"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "bigborromeandd", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}],
      "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.459266053984375*^9, 3.45926607390625*^9}, 
   3.459687509734375*^9, {3.45968759865625*^9, 3.4596876031875*^9}, {
   3.466344121703125*^9, 3.466344124171875*^9}, {3.466344787671875*^9, 
   3.466344926125*^9}, 3.466456419578125*^9, {3.47779856615625*^9, 
   3.47779859028125*^9}, {3.543167380619203*^9, 3.543167396289225*^9}, {
   3.543167454084306*^9, 3.543167462414318*^9}, {3.5431676143095303`*^9, 
   3.543167617669535*^9}, 3.5431700577402*^9, {3.5431701729203615`*^9, 
   3.5431701971453953`*^9}, {3.5431702442154617`*^9, 
   3.5431702507704706`*^9}, {3.5431720872922153`*^9, 3.54317209063722*^9}, {
   3.5431846783276625`*^9, 3.5431846986177087`*^9}, {3.5432574227315507`*^9, 
   3.5432574487790403`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "can", " ", "consider", " ", "a", " ", "graph", " ", "with", 
     " ", "vertices", " ", "corresponding", " ", "to", " ", "generators", " ",
      "and", " ", "directed", " ", "edges", " ", "corresponding", " ", "to", 
     " ", "nonzero", " ", "entries", " ", "in", " ", 
     RowBox[{"diff", ".", " ", "It"}], " ", "turns", " ", "out", " ", "that", 
     " ", "this", " ", "graph", " ", "is", " ", "connected"}], ",", " ", 
    RowBox[{"so", " ", "it", " ", "has", " ", "a", " ", "spanning", " ", 
     RowBox[{"tree", ".", " ", "Using"}], " ", "this"}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "can", " ", "compute", " ", "all", " ", "the", " ", 
      RowBox[{"gradings", ".", " ", "We"}], " ", "compute", " ", "them", " ", 
      "relative", " ", "to", " ", "the", " ", "generator", " ", "13"}], " ", 
     "=", " ", 
     RowBox[{"{", 
      RowBox[{"3", ",", "38"}], "}"}]}], ",", " ", 
    RowBox[{"which", " ", "is", " ", "in", " ", "idempotent", " ", "\[Iota]_", 
     RowBox[{"0", "\[CircleTimes]", "\[Iota]_"}], "0.", " ", "Notice", " ", 
     "that", " ", "the", " ", "gradings", " ", "of", " ", "the", " ", 
     "periodic", " ", "domains", " ", 
     RowBox[{"(", 
      RowBox[{"in", " ", 
       RowBox[{
       "bigborromeandd", "\[LeftDoubleBracket]", "4", 
        "\[RightDoubleBracket]"}]}], ")"}], " ", "are", " ", "correct", " ", 
     "for", " ", "that", " ", 
     RowBox[{"generator", "."}]}]}], "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"remainingedges", "=", 
     RowBox[{"Position", "[", 
      RowBox[{
       RowBox[{"Normal", "[", "diff", "]"}], ",", 
       RowBox[{"1", "|", 
        RowBox[{"\[Rho]", "[", "__", "]"}], "|", 
        RowBox[{"\[Sigma]", "[", "__", "]"}], "|", 
        RowBox[{"CircleTimes", "[", 
         RowBox[{"__\[Rho]", ",", "__\[Sigma]"}], "]"}]}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"spanningtree", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"verticesused", "=", 
     RowBox[{"{", "13", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"newedge", "=", 
        RowBox[{"Catch", "[", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "1"}], ",", 
           RowBox[{"i", "\[LessEqual]", 
            RowBox[{"Length", "[", "remainingedges", "]"}]}], ",", 
           RowBox[{"i", "++"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Intersection", "[", 
                RowBox[{"verticesused", ",", 
                 RowBox[{
                 "remainingedges", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}], "]"}], "]"}], "\[Equal]", 
              "1"}], ",", 
             RowBox[{"Throw", "[", 
              RowBox[{
              "remainingedges", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "]"}]}], "]"}]}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"spanningtree", ",", "newedge"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"verticesused", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"verticesused", ",", 
          RowBox[{"Complement", "[", 
           RowBox[{"newedge", ",", "verticesused"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"remainingedges", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{"remainingedges", ",", "newedge"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "244"}], "}"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
     "bigborromeandd", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}],
      "=", 
     RowBox[{
      RowBox[{
      "bigborromeandd", "\[LeftDoubleBracket]", "6", 
       "\[RightDoubleBracket]"}], "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "245", "}"}]}], "]"}]}]}], ";", 
    RowBox[{
     RowBox[{"bigborromeandd", "\[LeftDoubleBracket]", 
      RowBox[{"5", ",", "13"}], "\[RightDoubleBracket]"}], "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";", 
    RowBox[{
     RowBox[{"bigborromeandd", "\[LeftDoubleBracket]", 
      RowBox[{"6", ",", "13"}], "\[RightDoubleBracket]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", "spanningtree", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"domain", "=", 
       RowBox[{"gooddomains", "\[LeftDoubleBracket]", 
        RowBox[{"First", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Position", "[", 
           RowBox[{"gooddomains", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"generators", "\[LeftDoubleBracket]", 
               RowBox[{"spanningtree", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], 
               "\[RightDoubleBracket]"}], ",", 
              RowBox[{"generators", "\[LeftDoubleBracket]", 
               RowBox[{"spanningtree", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], 
               "\[RightDoubleBracket]"}], ",", "_"}], "}"}]}], "]"}], "]"}], 
         "]"}], "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"adiff", "=", 
       RowBox[{"Count", "[", 
        RowBox[{
         RowBox[{
         "domain", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
         ",", "14"}], "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{"Alexander", " ", "grading", " ", "difference"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"verticesused", "\[LeftDoubleBracket]", 
          RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], "\[Equal]", 
         RowBox[{"spanningtree", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"new", " ", "gen", " ", "is", " ", "the", " ", "target"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"bigborromeandd", "\[LeftDoubleBracket]", 
           RowBox[{"5", ",", 
            RowBox[{"verticesused", "\[LeftDoubleBracket]", 
             RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], 
           "\[RightDoubleBracket]"}], "=", 
          RowBox[{"GrProd", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              RowBox[{"Gr", "[", 
               RowBox[{
                RowBox[{"bigborromeandd", "\[LeftDoubleBracket]", 
                 RowBox[{"3", ",", 
                  RowBox[{"spanningtree", "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                  RowBox[{"spanningtree", "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], 
                 "\[RightDoubleBracket]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}]}], "]"}]}], ",", 
             RowBox[{"bigborromeandd", "\[LeftDoubleBracket]", 
              RowBox[{"5", ",", 
               RowBox[{"spanningtree", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], 
              "\[RightDoubleBracket]"}]}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"bigborromeandd", "\[LeftDoubleBracket]", 
           RowBox[{"6", ",", 
            RowBox[{"verticesused", "\[LeftDoubleBracket]", 
             RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], 
           "\[RightDoubleBracket]"}], "=", 
          RowBox[{
           RowBox[{"bigborromeandd", "\[LeftDoubleBracket]", 
            RowBox[{"6", ",", 
             RowBox[{"spanningtree", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], 
            "\[RightDoubleBracket]"}], "-", "adiff"}]}]}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"new", " ", "gen", " ", "is", " ", "the", " ", "source"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"bigborromeandd", "\[LeftDoubleBracket]", 
           RowBox[{"5", ",", 
            RowBox[{"verticesused", "\[LeftDoubleBracket]", 
             RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], 
           "\[RightDoubleBracket]"}], "=", 
          RowBox[{"GrProd", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"Gr", "[", 
              RowBox[{
               RowBox[{"bigborromeandd", "\[LeftDoubleBracket]", 
                RowBox[{"3", ",", 
                 RowBox[{"spanningtree", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"spanningtree", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], 
                "\[RightDoubleBracket]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Rho]", ",", "\[Sigma]"}], "}"}]}], "]"}], ",", 
             RowBox[{"bigborromeandd", "\[LeftDoubleBracket]", 
              RowBox[{"5", ",", 
               RowBox[{"spanningtree", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], 
              "\[RightDoubleBracket]"}]}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"bigborromeandd", "\[LeftDoubleBracket]", 
           RowBox[{"6", ",", 
            RowBox[{"verticesused", "\[LeftDoubleBracket]", 
             RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], 
           "\[RightDoubleBracket]"}], "=", 
          RowBox[{
           RowBox[{"bigborromeandd", "\[LeftDoubleBracket]", 
            RowBox[{"6", ",", 
             RowBox[{"spanningtree", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], 
            "\[RightDoubleBracket]"}], "+", "adiff"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.543170221210429*^9, 3.543170223295432*^9}, {
   3.543184678340663*^9, 3.54318469863471*^9}, 3.543257472709409*^9, 
   3.544194635363483*^9, {3.5441947045652046`*^9, 3.5441947114136167`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Verify", " ", "that", " ", "the", " ", "Maslov", " ", "gradings", " ", 
    "were", " ", "computed", " ", "correctly"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"CheckGradings", "[", "bigborromeandd", "]"}]}]], "Input",
 CellChangeTimes->{{3.46635016465625*^9, 3.466350172203125*^9}, {
  3.466350206625*^9, 3.466350237703125*^9}, {3.466351618375*^9, 
  3.46635161978125*^9}, {3.543164688493431*^9, 3.5431646898984327`*^9}, {
  3.5431649002887273`*^9, 3.5431649026487308`*^9}, {3.5431659567612085`*^9, 
  3.5431660088762817`*^9}, {3.543171801503964*^9, 3.5431718047141476`*^9}, {
  3.5431847708156304`*^9, 3.5431847735126953`*^9}, {3.543184822612377*^9, 
  3.543184830939846*^9}, {3.5431848901510887`*^9, 3.5431848951453285`*^9}, {
  3.543257497149807*^9, 3.5432575069463673`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5431718070852833`*^9, 3.5431724818227673`*^9, 3.543172567437887*^9, {
   3.5431726054679403`*^9, 3.5431726268329706`*^9}, {3.543184762799192*^9, 
   3.5431847755698104`*^9}, 3.5431848325979323`*^9, 3.543184896667415*^9, 
   3.5432382608682604`*^9, 3.5441947351568584`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Apply", " ", "edge"}], "-", 
     RowBox[{"reduction", " ", "algorithm"}]}], ",", " ", 
    RowBox[{
    "and", " ", "sort", " ", "the", " ", "generators", " ", "according", " ", 
     "to", " ", "filtration", " ", "level"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"borromeandd", "=", 
     RowBox[{"SortModule", "[", 
      RowBox[{
       RowBox[{"MapAt", "[", 
        RowBox[{"Normal", ",", 
         RowBox[{
          RowBox[{"ReduceModule", "[", 
           RowBox[{"bigborromeandd", ",", 
            RowBox[{"Filtrations", "\[Rule]", 
             RowBox[{"{", "6", "}"}]}], ",", 
            RowBox[{"Graded", "\[Rule]", "True"}]}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
         "3"}], "]"}], ",", "6", ",", 
       RowBox[{"Graded", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Purely", " ", "aesthetic", " ", "change", " ", "of", " ", "basis", " ", 
      "that", " ", "makes", " ", "the", " ", 
      RowBox[{"(", 
       RowBox[{"Alex", " ", "gr", " ", "1"}], ")"}]}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Alex", " ", "gr", " ", "0"}], ")"}], " ", "block", " ", 
      "have", " ", "1", "s", " ", "on", " ", "the", " ", "diagonal"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"borromeandd", "=", 
     RowBox[{"PermuteBasis", "[", 
      RowBox[{"borromeandd", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
         "8", ",", "9", ",", "10", ",", "13", ",", "12", ",", "11", ",", "17",
          ",", "18", ",", "19", ",", "16", ",", "15", ",", "14"}], "}"}], ",", 
       RowBox[{"Graded", "\[Rule]", "True"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5431729745734572`*^9, 3.5431729787534633`*^9}, {
  3.543173741534531*^9, 3.543173763659562*^9}, {3.5431745229206247`*^9, 
  3.5431745599006767`*^9}, {3.5432383125702176`*^9, 3.5432383556386805`*^9}, {
  3.54323845458434*^9, 3.5432384596846323`*^9}, {3.543238510999567*^9, 
  3.5432385127946696`*^9}, {3.5432575145168004`*^9, 3.5432575581082935`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "borromeandd", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "was", " ", "copied", " ", "directly", " ", "into", " ", 
    "the", " ", "paper"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.543257183437864*^9, 3.543257188423149*^9}, {
  3.5432572228261166`*^9, 3.54325723774397*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", 
      SubscriptBox["\[Sigma]", "2"], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {
      SubscriptBox["\[Rho]", "1"], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{
       SubscriptBox["\[Rho]", "1"], "\[CircleTimes]", 
       SubscriptBox["\[Sigma]", 
        RowBox[{"1", ",", "2", ",", "3"}]]}], 
      RowBox[{
       SubscriptBox["\[Rho]", "1"], "\[CircleTimes]", 
       SubscriptBox["\[Sigma]", "3"]}], 
      SubscriptBox["\[Sigma]", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "3"]}]}], "0", "0", "0", 
      SubscriptBox["\[Sigma]", "3"], "0", "0", 
      RowBox[{
       SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
       SubscriptBox["\[Sigma]", 
        RowBox[{"1", ",", "2", ",", "3"}]]}], 
      SubscriptBox["\[Rho]", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {
      SubscriptBox["\[Rho]", 
       RowBox[{"1", ",", "2", ",", "3"}]], "0", "0", "0", "0", "0", 
      SubscriptBox["\[Sigma]", "2"], "0", 
      SubscriptBox["\[Rho]", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      SubscriptBox["\[Rho]", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
       SubscriptBox["\[Sigma]", "1"]}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      SubscriptBox["\[Rho]", "2"], "0", "0", "0", "0", 
      SubscriptBox["\[Sigma]", "2"], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {
      SubscriptBox["\[Sigma]", 
       RowBox[{"1", ",", "2", ",", "3"}]], "0", "0", 
      SubscriptBox["\[Rho]", "2"], "0", "0", "0", "0", 
      SubscriptBox["\[Sigma]", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", 
      RowBox[{
       SubscriptBox["\[Rho]", "1"], "\[CircleTimes]", 
       SubscriptBox["\[Sigma]", "1"]}], 
      SubscriptBox["\[Sigma]", "1"], "0", "0", "0", "0", 
      SubscriptBox["\[Rho]", "1"], 
      RowBox[{
       SubscriptBox["\[Rho]", "1"], "\[CircleTimes]", 
       SubscriptBox["\[Sigma]", "1"]}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", 
      SubscriptBox["\[Rho]", "1"], "1", "0", "0", "0", "0", "0", "0", "0", 
      SubscriptBox["\[Sigma]", "2"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      SubscriptBox["\[Sigma]", 
       RowBox[{"1", ",", "2", ",", "3"}]], "1", "0", "0", "0", "0", "0", "0", 
      "0", 
      SubscriptBox["\[Sigma]", "3"], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      SubscriptBox["\[Sigma]", "3"], "0", "0", "0", 
      SubscriptBox["\[Rho]", "3"]},
     {"0", 
      SubscriptBox["\[Rho]", 
       RowBox[{"1", ",", "2", ",", "3"}]], "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      SubscriptBox["\[Sigma]", "2"], "0", 
      SubscriptBox["\[Rho]", "3"], "0"},
     {"0", "0", "0", "0", "0", "0", "1", 
      SubscriptBox["\[Rho]", 
       RowBox[{"1", ",", "2", ",", "3"}]], "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      SubscriptBox["\[Rho]", "3"], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      SubscriptBox["\[Rho]", "2"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      SubscriptBox["\[Rho]", "2"], "0", "0", "0", "0", 
      SubscriptBox["\[Sigma]", "2"], "0", "0"},
     {"0", 
      SubscriptBox["\[Sigma]", 
       RowBox[{"1", ",", "2", ",", "3"}]], "0", "0", "0", "0", "0", "0", 
      SubscriptBox["\[Sigma]", 
       RowBox[{"1", ",", "2", ",", "3"}]], "1", "0", "0", 
      SubscriptBox["\[Rho]", "2"], "0", "0", "0", "0", 
      SubscriptBox["\[Sigma]", "3"], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.543257189207194*^9, 3.54419651248358*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DSquared", "[", "borromeandd", "]"}], " ", "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.544195478030163*^9, 3.5441955119134226`*^9}, {
  3.544195617900009*^9, 3.544195638086444*^9}, {3.544195692249739*^9, 
  3.544195706835765*^9}, {3.5441957493458395`*^9, 3.5441957509214425`*^9}, {
  3.5441958203259645`*^9, 3.544195820731565*^9}, {3.544196346358888*^9, 
  3.544196351943698*^9}, {3.544197049686124*^9, 3.544197053960531*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5441963528484993`*^9, 3.544196486150734*^9, 
  3.5441970559573345`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"For", " ", "pre"}], "-", "loading"}], "*)"}], 
  RowBox[{"borromeandd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "3", "]"}]}], ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "3", "]"}]}]}], ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", "1", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "1", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "1", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "1", ",", "0", ",", 
         "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.543238551379877*^9, 3.5432385728391037`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Compute", " ", "the", " ", "filtered", " ", "AD", " ", 
     RowBox[{"bimodule", ".", " ", 
      RowBox[{"Note", ":", " ", 
       RowBox[{"As", " ", "of", " ", "now"}]}]}]}], ",", " ", 
    RowBox[{"the", " ", "program", " ", 
     RowBox[{"can", "'"}], "t", " ", "handle", " ", "the", " ", "Maslov", " ",
      "gradings", " ", "for", " ", "mixed", " ", "bimodules", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"only", " ", "AA"}], ",", " ", "DD"}], ")"}]}], ",", " ", 
    RowBox[{"so", " ", 
     RowBox[{"we", "'"}], "ve", " ", "done", " ", "away", " ", "with", " ", 
     "them"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"borromeanad", "=", 
   RowBox[{"MapAt", "[", 
    RowBox[{"Normal", ",", 
     RowBox[{
      RowBox[{"ReduceModule", "[", 
       RowBox[{
        RowBox[{"TensorProduct", "[", 
         RowBox[{"IdentityAA", ",", "2", ",", "borromeandd", ",", "1", ",", 
          RowBox[{"DFiltrations", "\[Rule]", 
           RowBox[{"{", "6", "}"}]}], ",", 
          RowBox[{"Graded", "\[Rule]", "False"}]}], "]"}], ",", 
        RowBox[{"Filtrations", "\[Rule]", 
         RowBox[{"{", "4", "}"}]}], ",", 
        RowBox[{"Graded", "\[Rule]", "False"}]}], "]"}], 
      "\[LeftDoubleBracket]", 
      RowBox[{"2", ",", "1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
     "3"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.46635434615625*^9, 3.46635445765625*^9}, {
  3.466354510859375*^9, 3.4663545265625*^9}, {3.466354561828125*^9, 
  3.46635461859375*^9}, {3.46635478590625*^9, 3.466354827265625*^9}, {
  3.46635660090625*^9, 3.466356602984375*^9}, {3.5431836390805597`*^9, 
  3.5431836441997433`*^9}, {3.5431836791996775`*^9, 3.5431836854170237`*^9}, {
  3.543183748828509*^9, 3.543183754172803*^9}, {3.5431838357819643`*^9, 
  3.543183835951974*^9}, {3.543257590296135*^9, 3.5432576196268125`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
       RowBox[{"\[Rho]", "[", "3", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "1", ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"2", ",", "3"}], "]"}], ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "3", "]"}]}], ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"2", ",", "3"}], "]"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "1", ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}]}]}], ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "3", "]"}]}]}], ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}]}]}], ",", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", "0", ",", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", 
       RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "1", ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
     ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.543183849777649*^9, 3.543184951198291*^9, 
  3.5431863915311713`*^9, 3.5432385831046915`*^9, 3.5441967649856234`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "borromeanad", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5431842735529933`*^9, 3.5431843109879894`*^9}, {
  3.543184677870636*^9, 3.543184698151682*^9}, {3.5432388096416483`*^9, 
  3.5432388116127615`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", 
      RowBox[{"\[Rho]", "[", "3", "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"\[Sigma]", "[", "3", "]"}], "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], 
      RowBox[{
       RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
       RowBox[{"\[Sigma]", "[", "3", "]"}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"\[Sigma]", "[", "1", "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
       RowBox[{"\[Sigma]", "[", "1", "]"}]}], 
      RowBox[{"\[Rho]", "[", "3", "]"}], 
      RowBox[{
       RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
       RowBox[{"\[Sigma]", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"1", "0", 
      RowBox[{"\[Sigma]", "[", "2", "]"}], "0", "0", "0", 
      RowBox[{"\[Rho]", "[", "3", "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {
      RowBox[{"\[Sigma]", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], "1", "0", 
      RowBox[{"\[Sigma]", "[", "3", "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", 
      RowBox[{"\[Sigma]", "[", "2", "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
       RowBox[{"\[Sigma]", "[", "1", "]"}]}], "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"\[Rho]", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
       RowBox[{"\[Sigma]", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"\[Rho]", "[", "2", "]"}], "0", "0", "0", "0", 
      RowBox[{"\[Rho]", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "0", 
      RowBox[{"\[Sigma]", "[", "2", "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", 
      RowBox[{"\[Rho]", "[", "2", "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], 
      RowBox[{
       RowBox[{"\[Rho]", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
       RowBox[{"\[Sigma]", "[", "3", "]"}]}], "0", 
      RowBox[{"\[Sigma]", "[", "3", "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", 
      RowBox[{"\[Rho]", "[", "2", "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"\[Rho]", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
       RowBox[{"\[Sigma]", "[", "1", "]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], 
      RowBox[{
       RowBox[{"\[Rho]", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
       RowBox[{"\[Sigma]", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"\[Rho]", "[", "2", "]"}], "0", "0", 
      RowBox[{"\[Rho]", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "0", "1", "0", 
      RowBox[{"\[Sigma]", "[", "2", "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", 
      RowBox[{"\[Rho]", "[", "2", "]"}], "0", 
      RowBox[{"\[Sigma]", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], "0", 
      RowBox[{"\[Sigma]", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], "1", "0", 
      RowBox[{"\[Sigma]", "[", "3", "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
       RowBox[{"\[Sigma]", "[", "1", "]"}]}], "0", "0", "0", "0", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}]}], "0", 
      RowBox[{"\[Rho]", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {
      RowBox[{"\[Rho]", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"\[Rho]", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], "0", "0", 
      RowBox[{"\[Rho]", "[", "1", "]"}], "0", "0", "0", "0", 
      RowBox[{"\[Sigma]", "[", "2", "]"}], "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"\[Rho]", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "3", "]"}]}]}], "0", "0", 
      RowBox[{"\[Rho]", "[", "1", "]"}], "0", "0", "0", "0", 
      RowBox[{"\[Sigma]", "[", "3", "]"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"\[Rho]", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}]}], 
      RowBox[{"\[Rho]", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], 
      RowBox[{
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
       RowBox[{"\[Sigma]", "[", "1", "]"}]}], "0", 
      RowBox[{"\[Rho]", "[", "1", "]"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"\[Rho]", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "0", "0", 
      RowBox[{"\[Rho]", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"\[Rho]", "[", "1", "]"}], "0", "0", "1", "0", 
      RowBox[{"\[Sigma]", "[", "2", "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"\[Rho]", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"\[Rho]", "[", "1", "]"}], "0", 
      RowBox[{"\[Sigma]", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], "1", "0", 
      RowBox[{"\[Sigma]", "[", "3", "]"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.5431842894938807`*^9, 3.5431843122750587`*^9}, 
   3.5432388132128525`*^9, 3.5441967684956293`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"borromeanaa", "=", 
  RowBox[{
   RowBox[{"SortModule", "[", 
    RowBox[{
     RowBox[{"MapAt", "[", 
      RowBox[{"Normal", ",", 
       RowBox[{
        RowBox[{"ReduceModule", "[", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{"IdentityAA", ",", "1", ",", "borromeanad", ",", "2", ",", 
            RowBox[{"DFiltrations", "\[Rule]", 
             RowBox[{"{", "4", "}"}]}], ",", 
            RowBox[{"Graded", "\[Rule]", "False"}]}], "]"}], ",", 
          RowBox[{"Filtrations", "\[Rule]", 
           RowBox[{"{", "4", "}"}]}], ",", 
          RowBox[{"Graded", "\[Rule]", "False"}]}], "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"2", ",", "1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
       "3"}], "]"}], ",", "4", ",", 
     RowBox[{"Graded", "\[Rule]", "False"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Rho]", "\[Rule]", "\[Sigma]"}], ",", 
     RowBox[{"\[Sigma]", "->", "\[Rho]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.466354865984375*^9, 3.466354925421875*^9}, {
   3.466356610765625*^9, 3.46635661403125*^9}, {3.46651492715625*^9, 
   3.46651494590625*^9}, {3.46651505675*^9, 3.466515092171875*^9}, {
   3.466515128*^9, 3.466515143953125*^9}, {3.46651519290625*^9, 
   3.4665151954375*^9}, {3.543183782931266*^9, 3.54318378399829*^9}, {
   3.543184677889637*^9, 3.543184698170683*^9}, {3.5431862164087296`*^9, 
   3.543186291039806*^9}, {3.5431863335250854`*^9, 3.5431863386573725`*^9}, {
   3.5431864348044553`*^9, 3.543186445713078*^9}, {3.543186495978807*^9, 
   3.5431865080864477`*^9}, {3.543186574351906*^9, 3.5431865846444826`*^9}, {
   3.5431888495938416`*^9, 3.543188866086726*^9}, {3.5431889551354876`*^9, 
   3.5431889753896155`*^9}, {3.543189029685459*^9, 3.5431890313855557`*^9}, {
   3.5432387485571547`*^9, 3.543238775089672*^9}, 3.543238882143795*^9, {
   3.543238913942614*^9, 3.543238977915273*^9}, {3.5432390162834673`*^9, 
   3.543239039504796*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}]}]}], ",", 
       RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{"\[Rho]", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "1", "]"}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "1", "]"}]}], ",", 
       RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]}], ",", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], ",", 
       RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ",", 
       RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", 
       RowBox[{"\[Rho]", "[", "3", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], ",", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}]}], ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", "0", ",", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]}], ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}]}], ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"1", "+", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{"\[Sigma]", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ",", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", "2", "]"}]}], ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5432388835338745`*^9, {3.5432389594232154`*^9, 3.5432389808234396`*^9}, 
   3.5432390418089275`*^9, 3.5441967705548334`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Intuition", " ", "for", " ", "figuring", " ", "out", " ", "what", " ", 
    "to", " ", "call", " ", "the", " ", "generators"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], "\[RightDoubleBracket]"}], "//", 
   "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.543239215172844*^9, 3.5432392211281843`*^9}, {
  3.543239345120276*^9, 3.5432394044436693`*^9}, {3.543257641161044*^9, 
  3.5432576535077505`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]},
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "1", "1", "1", "1", "1", "1", "1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.543239364195367*^9, 3.543239405050704*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"{", 
    RowBox[{"6", ",", "5", ",", "4", ",", "3", ",", "2"}], "}"}]}], ";", 
  RowBox[{"b", "=", 
   RowBox[{"{", 
    RowBox[{"16", ",", "15", ",", "14", ",", "13", ",", "12", ",", "11"}], 
    "}"}]}], ";", 
  RowBox[{"c", "=", 
   RowBox[{"{", "1", "}"}]}], ";", 
  RowBox[{"d", "=", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "7", ",", "8"}], "}"}]}], ";", 
  RowBox[{"e", "=", 
   RowBox[{"{", 
    RowBox[{"19", ",", "18", ",", "17"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.543239406994815*^9, 3.5432394516453686`*^9}, {
  3.5432395308498993`*^9, 3.5432396288715057`*^9}, {3.5432555227798796`*^9, 
  3.5432555241709595`*^9}, {3.543255595595044*^9, 3.5432556178143153`*^9}, {
  3.5432557532390614`*^9, 3.5432557586663713`*^9}, {3.5432559355154867`*^9, 
  3.543255941128808*^9}, {3.5432561625694733`*^9, 3.5432561649346085`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "following", " ", "matrices", " ", "were", " ", "copied", " ", 
   "directly", " ", "into", " ", "the", " ", "paper"}], "*)"}]], "Input",
 CellChangeTimes->{{3.543257252853834*^9, 3.543257262086362*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "a", ",", "a"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5432390467902126`*^9, 3.543239093497884*^9}, {
   3.5432554304595995`*^9, 3.5432554332627597`*^9}, {3.54325548869293*^9, 
   3.5432555109382024`*^9}, 3.5432556435007844`*^9, 3.5432557228083205`*^9, {
   3.5432559171154346`*^9, 3.543255918146493*^9}, {3.5432559789969735`*^9, 
   3.5432560029993467`*^9}, {3.543256140289199*^9, 3.5432561488776903`*^9}, {
   3.5432561855857897`*^9, 3.543256216390552*^9}, {3.5432563546694613`*^9, 
   3.543256384269154*^9}, 3.543256684972353*^9, {3.5432572450933905`*^9, 
   3.5432572516887674`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      SubscriptBox["\[Sigma]", "1"], 
      SubscriptBox["\[Sigma]", 
       RowBox[{"1", ",", "2"}]], 
      SubscriptBox["\[Rho]", 
       RowBox[{"1", ",", "2"}]], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2"}]]}]}]},
     {"0", "0", 
      SubscriptBox["\[Sigma]", "2"], "0", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       SubscriptBox["\[Rho]", 
        RowBox[{"1", ",", "2"}]]}]},
     {"0", "0", "0", "0", 
      RowBox[{
       SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", 
        RowBox[{"1", ",", "2"}]]}]},
     {"0", "0", "0", "0", 
      SubscriptBox["\[Sigma]", "1"]},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.543239059352931*^9, 3.5432390948379607`*^9, 3.543255434043804*^9, {
   3.5432554941772437`*^9, 3.5432555297142763`*^9}, {3.5432555987492247`*^9, 
   3.5432556439428096`*^9}, 3.5432557231663413`*^9, 3.5432557605024767`*^9, {
   3.5432559187255263`*^9, 3.543255943423939*^9}, {3.5432559796920137`*^9, 
   3.543256003602381*^9}, {3.5432561406022167`*^9, 3.5432562167115703`*^9}, 
   3.543256356636574*^9, 3.5432567110128427`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "a", ",", "c"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{3.543256386065257*^9, 3.5432566860984173`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}]},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}]},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}]},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"]}]}]},
     {
      RowBox[{
       SubscriptBox["\[Sigma]", 
        RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", "3"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.543256387678349*^9, 3.543256712313917*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "a", ",", "d"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{3.543256395782812*^9, 3.5432566870374713`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SubscriptBox["\[Rho]", "1"], "0", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}]},
     {"0", 
      SubscriptBox["\[Rho]", "1"], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}], 
      RowBox[{
       SubscriptBox["\[Sigma]", 
        RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", "1"]}]},
     {"0", "0", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       SubscriptBox["\[Rho]", "1"]}], 
      RowBox[{
       SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", "1"]}]},
     {"0", "0", 
      RowBox[{
       SubscriptBox["\[Sigma]", 
        RowBox[{"1", ",", "2"}]], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", "3"]}], "0"},
     {"0", "0", 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", "3"]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5432563962538395`*^9, 3.5432567132689714`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "b", ",", "a"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5432564009431076`*^9, 3.543256404884333*^9}, 
   3.5432566879435234`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"]}]}], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2"}]]}]}]},
     {"0", "1", "0", "0", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2"}]]}]}]},
     {"0", "0", "1", "0", 
      RowBox[{
       SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", 
        RowBox[{"1", ",", "2"}]]}]},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"]}]}], 
      SubscriptBox["\[Sigma]", 
       RowBox[{"1", ",", "2", ",", "3"}]]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       SubscriptBox["\[Sigma]", 
        RowBox[{"2", ",", "3"}]]}]},
     {"0", "0", "0", "0", 
      SubscriptBox["\[Sigma]", "3"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5432564060283985`*^9, 3.5432567143350325`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "b", ",", "b"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.543256414046857*^9, 3.543256415246926*^9}, 
   3.543256688835574*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      SubscriptBox["\[Sigma]", "1"], 
      SubscriptBox["\[Sigma]", 
       RowBox[{"1", ",", "2"}]], 
      SubscriptBox["\[Rho]", 
       RowBox[{"1", ",", "2"}]], "0", "0"},
     {"0", "0", 
      SubscriptBox["\[Sigma]", "2"], "0", 
      SubscriptBox["\[Rho]", 
       RowBox[{"1", ",", "2"}]], "0"},
     {"0", "0", "0", "0", "0", 
      SubscriptBox["\[Rho]", 
       RowBox[{"1", ",", "2"}]]},
     {"0", "0", "0", "0", 
      SubscriptBox["\[Sigma]", "1"], 
      SubscriptBox["\[Sigma]", 
       RowBox[{"1", ",", "2"}]]},
     {"0", "0", "0", "0", "0", 
      SubscriptBox["\[Sigma]", "2"]},
     {"0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5432564165249987`*^9, 3.543256715353091*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "b", ",", "c"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5432564220893173`*^9, 3.5432564229043636`*^9}, 
   3.543256689753627*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}]}]},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}]},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}]},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}]}]},
     {"0"},
     {"0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.54325642371741*^9, 3.543256716268143*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "b", ",", "d"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.543256428465682*^9, 3.5432564293667336`*^9}, 
   3.543256690629677*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}]},
     {"0", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}]},
     {"0", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}]}], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       SubscriptBox["\[Rho]", 
        RowBox[{"1", ",", "2", ",", "3"}]]}], 
      RowBox[{
       SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", 
        RowBox[{"1", ",", "2", ",", "3"}]]}]},
     {"0", 
      RowBox[{
       SubscriptBox["\[Sigma]", 
        RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", "3"]}], 
      RowBox[{
       SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
       SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
       SubscriptBox["\[Sigma]", 
        RowBox[{"1", ",", "2"}]], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", "3"], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", 
        RowBox[{"2", ",", "3"}]]}], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", "3"]}]}]},
     {"0", 
      RowBox[{
       SubscriptBox["\[Sigma]", 
        RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", "3"]}], "0", 
      RowBox[{
       SubscriptBox["\[Sigma]", 
        RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", "3"]}]},
     {"0", 
      RowBox[{
       SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", "3"]}], 
      SubscriptBox["\[Rho]", "3"], 
      RowBox[{
       SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", "3"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.543256430109776*^9, 3.5432567171651945`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "b", ",", "e"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5432564346420355`*^9, 3.543256435393078*^9}, 
   3.543256691575731*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SubscriptBox["\[Rho]", "1"], "0", "0"},
     {"0", 
      SubscriptBox["\[Rho]", "1"], "0"},
     {"0", "0", 
      SubscriptBox["\[Rho]", "1"]},
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5432564360121136`*^9, 3.543256718023244*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "c", ",", "c"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5432564435595455`*^9, 3.54325644433659*^9}, 
   3.5432566924497805`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.543256444752613*^9, 3.54325671883629*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "d", ",", "a"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{3.5432564501789236`*^9, 3.54325669331583*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      SubscriptBox["\[Rho]", "2"], "0"},
     {"0", "0", "0", "0", 
      SubscriptBox["\[Rho]", "2"]},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      SubscriptBox["\[Rho]", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.543256457713355*^9, 3.5432567198343472`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "d", ",", "c"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5432564648937654`*^9, 3.5432564678789363`*^9}, 
   3.5432566942418833`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       SubscriptBox["\[Sigma]", 
        RowBox[{"1", ",", "2", ",", "3"}]]}]},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       SubscriptBox["\[Sigma]", 
        RowBox[{"2", ",", "3"}]]}]},
     {
      SubscriptBox["\[Sigma]", "3"]},
     {
      RowBox[{"1", "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.543256468322962*^9, 3.5432567206413937`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "d", ",", "d"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5432564783645363`*^9, 3.543256479299589*^9}, 
   3.5432566951729364`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      SubscriptBox["\[Sigma]", "1"], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       SubscriptBox["\[Sigma]", 
        RowBox[{"1", ",", "2"}]]}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       SubscriptBox["\[Sigma]", "2"]}], "0"},
     {"0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", 
        RowBox[{"2", ",", "3"}]]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.543256479809619*^9, 3.543256721474441*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "e", ",", "a"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{3.543256488000087*^9, 3.5432566961509924`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{
       SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
       SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", 
        RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", "2"]}], "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.543256488683126*^9, 3.5432567223794928`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "e", ",", "b"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5432564967505875`*^9, 3.5432564979186544`*^9}, 
   3.543256697191052*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      SubscriptBox["\[Rho]", "2"], "0", "0"},
     {"0", "0", "0", "0", 
      SubscriptBox["\[Rho]", "2"], "0"},
     {"0", "0", "0", "0", "0", 
      SubscriptBox["\[Rho]", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5432564983976817`*^9, 3.5432567232905445`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "e", ",", "c"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5432565146826134`*^9, 3.5432565153536515`*^9}, 
   3.5432566982821145`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}]}]},
     {"0"},
     {"0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.543256516039691*^9, 3.543256724182596*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "e", ",", "d"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.543256522917084*^9, 3.5432565240371485`*^9}, 
   3.543256699148164*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{
       SubscriptBox["\[Sigma]", 
        RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", 
        RowBox[{"2", ",", "3"}]]}], 
      RowBox[{
       SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
       SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
       SubscriptBox["\[Sigma]", 
        RowBox[{"1", ",", "2"}]], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", 
        RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", 
        RowBox[{"2", ",", "3"}]]}], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "2"], "\[CircleTimes]", 
        SubscriptBox["\[Sigma]", "1"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       SubscriptBox["\[Sigma]", 
        RowBox[{"1", ",", "2", ",", "3"}]]}]},
     {"0", 
      RowBox[{"1", "+", 
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}]}], "0", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", 
         RowBox[{"2", ",", "3"}]], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       SubscriptBox["\[Sigma]", 
        RowBox[{"2", ",", "3"}]]}]},
     {"0", 
      RowBox[{
       SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
       SubscriptBox["\[Rho]", 
        RowBox[{"2", ",", "3"}]]}], 
      RowBox[{"1", "+", 
       SubscriptBox["\[Rho]", 
        RowBox[{"2", ",", "3"}]]}], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "\[CircleTimes]", 
        SubscriptBox["\[Rho]", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       SubscriptBox["\[Sigma]", "3"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5432565254812307`*^9, 3.5432567251716523`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"borromeanaa", "\[LeftDoubleBracket]", 
    RowBox[{"3", ",", "e", ",", "e"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "x__", "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}], "}"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.543256531445572*^9, 3.5432565326666417`*^9}, 
   3.5432567001132193`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      SubscriptBox["\[Sigma]", "1"], 
      SubscriptBox["\[Sigma]", 
       RowBox[{"1", ",", "2"}]]},
     {"0", "0", 
      SubscriptBox["\[Sigma]", "2"]},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5432565334246855`*^9, 3.5432567263117175`*^9}]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (October 6, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 9085, 208, 328, "Input"],
Cell[CellGroupData[{
Cell[9655, 232, 503, 10, 52, "Input"],
Cell[CellGroupData[{
Cell[10183, 246, 1012, 28, 23, "Print"],
Cell[11198, 276, 1028, 28, 23, "Print"],
Cell[12229, 306, 1026, 28, 23, "Print"],
Cell[13258, 336, 1028, 28, 23, "Print"],
Cell[14289, 366, 1028, 28, 23, "Print"],
Cell[15320, 396, 1028, 28, 23, "Print"],
Cell[16351, 426, 1024, 28, 23, "Print"],
Cell[17378, 456, 1028, 28, 23, "Print"],
Cell[18409, 486, 1026, 28, 23, "Print"],
Cell[19438, 516, 1028, 28, 23, "Print"],
Cell[20469, 546, 1028, 28, 23, "Print"],
Cell[21500, 576, 1030, 28, 23, "Print"],
Cell[22533, 606, 1028, 28, 23, "Print"],
Cell[23564, 636, 1028, 28, 23, "Print"],
Cell[24595, 666, 1028, 28, 23, "Print"],
Cell[25626, 696, 1030, 28, 23, "Print"],
Cell[26659, 726, 1030, 28, 23, "Print"],
Cell[27692, 756, 1028, 28, 23, "Print"],
Cell[28723, 786, 1028, 28, 23, "Print"],
Cell[29754, 816, 1030, 28, 23, "Print"],
Cell[30787, 846, 1028, 28, 23, "Print"],
Cell[31818, 876, 1024, 28, 23, "Print"],
Cell[32845, 906, 1028, 28, 23, "Print"],
Cell[33876, 936, 1030, 28, 23, "Print"],
Cell[34909, 966, 1030, 28, 23, "Print"],
Cell[35942, 996, 1028, 28, 23, "Print"],
Cell[36973, 1026, 1026, 28, 23, "Print"],
Cell[38002, 1056, 1028, 28, 23, "Print"],
Cell[39033, 1086, 1028, 28, 23, "Print"],
Cell[40064, 1116, 1026, 28, 23, "Print"],
Cell[41093, 1146, 1030, 28, 23, "Print"],
Cell[42126, 1176, 1028, 28, 23, "Print"],
Cell[43157, 1206, 1030, 28, 23, "Print"],
Cell[44190, 1236, 1028, 28, 23, "Print"],
Cell[45221, 1266, 1030, 28, 23, "Print"],
Cell[46254, 1296, 1028, 28, 23, "Print"],
Cell[47285, 1326, 1028, 28, 23, "Print"],
Cell[48316, 1356, 1030, 28, 23, "Print"],
Cell[49349, 1386, 1028, 28, 23, "Print"],
Cell[50380, 1416, 1028, 28, 23, "Print"],
Cell[51411, 1446, 1028, 28, 23, "Print"],
Cell[52442, 1476, 1030, 28, 23, "Print"],
Cell[53475, 1506, 1028, 28, 23, "Print"],
Cell[54506, 1536, 1028, 28, 23, "Print"],
Cell[55537, 1566, 1028, 28, 23, "Print"],
Cell[56568, 1596, 1030, 28, 23, "Print"],
Cell[57601, 1626, 1028, 28, 23, "Print"],
Cell[58632, 1656, 1030, 28, 23, "Print"],
Cell[59665, 1686, 1030, 28, 23, "Print"],
Cell[60698, 1716, 1027, 28, 23, "Print"],
Cell[61728, 1746, 1030, 28, 23, "Print"],
Cell[62761, 1776, 1028, 28, 23, "Print"],
Cell[63792, 1806, 1024, 28, 23, "Print"],
Cell[64819, 1836, 1030, 28, 23, "Print"],
Cell[65852, 1866, 1028, 28, 23, "Print"],
Cell[66883, 1896, 1028, 28, 23, "Print"],
Cell[67914, 1926, 1028, 28, 23, "Print"],
Cell[68945, 1956, 1028, 28, 23, "Print"],
Cell[69976, 1986, 1028, 28, 23, "Print"],
Cell[71007, 2016, 1028, 28, 23, "Print"],
Cell[72038, 2046, 1028, 28, 23, "Print"],
Cell[73069, 2076, 1028, 28, 23, "Print"],
Cell[74100, 2106, 1028, 28, 23, "Print"],
Cell[75131, 2136, 1028, 28, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[76186, 2168, 376763, 10171, 8952, "Input"],
Cell[CellGroupData[{
Cell[452974, 12343, 54389, 1357, 2572, "Input"],
Cell[507366, 13702, 512, 8, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[507915, 13715, 633, 13, 72, "Input"],
Cell[508551, 13730, 197, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[508785, 13738, 2022, 51, 52, "Input"],
Cell[510810, 13791, 1739, 48, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[512586, 13844, 1980, 51, 52, "Input"],
Cell[514569, 13897, 1836, 50, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[516442, 13952, 2058, 54, 72, "Input"],
Cell[518503, 14008, 2853, 77, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[521393, 14090, 2168, 54, 72, "Input"],
Cell[523564, 14146, 2225, 57, 50, "Output"]
}, Open  ]],
Cell[525804, 14206, 3170, 76, 152, "Input"],
Cell[CellGroupData[{
Cell[528999, 14286, 804, 18, 72, "Input"],
Cell[529806, 14306, 163, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[530006, 14315, 1752, 44, 72, "Input"],
Cell[531761, 14361, 4382, 156, 69, "Output"]
}, Open  ]],
Cell[536158, 14520, 5276, 141, 272, "Input"],
Cell[541437, 14663, 11500, 260, 572, "Input"],
Cell[CellGroupData[{
Cell[552962, 14927, 842, 15, 52, "Input"],
Cell[553807, 14944, 328, 5, 30, "Output"]
}, Open  ]],
Cell[554150, 14952, 2343, 54, 112, "Input"],
Cell[CellGroupData[{
Cell[556518, 15010, 801, 22, 52, "Input"],
Cell[557322, 15034, 5043, 119, 319, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562402, 15158, 474, 8, 31, "Input"],
Cell[562879, 15168, 2715, 55, 311, "Output"]
}, Open  ]],
Cell[565609, 15226, 15673, 401, 362, "Input"],
Cell[CellGroupData[{
Cell[581307, 15631, 1905, 40, 52, "Input"],
Cell[583215, 15673, 12386, 283, 259, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[595638, 15961, 314, 7, 31, "Input"],
Cell[595955, 15970, 8278, 195, 311, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[604270, 16170, 1990, 39, 52, "Input"],
Cell[606263, 16211, 45623, 983, 620, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[651923, 17199, 571, 14, 52, "Input"],
Cell[652497, 17215, 1895, 58, 43, "Output"]
}, Open  ]],
Cell[654407, 17276, 910, 21, 31, "Input"],
Cell[655320, 17299, 258, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[655603, 17308, 1095, 23, 31, "Input"],
Cell[656701, 17333, 2230, 58, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[658968, 17396, 606, 16, 31, "Input"],
Cell[659577, 17414, 5274, 130, 92, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[664888, 17549, 606, 16, 31, "Input"],
Cell[665497, 17567, 4986, 123, 91, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[670520, 17695, 636, 17, 31, "Input"],
Cell[671159, 17714, 3307, 83, 107, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[674503, 17802, 632, 17, 31, "Input"],
Cell[675138, 17821, 1270, 36, 106, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[676445, 17862, 636, 17, 31, "Input"],
Cell[677084, 17881, 8248, 187, 120, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[685369, 18073, 634, 17, 31, "Input"],
Cell[686006, 18092, 10214, 242, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[696257, 18339, 634, 17, 31, "Input"],
Cell[696894, 18358, 842, 25, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[697773, 18388, 635, 17, 31, "Input"],
Cell[698411, 18407, 626, 17, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[699074, 18429, 605, 16, 31, "Input"],
Cell[699682, 18447, 838, 23, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[700557, 18475, 638, 17, 31, "Input"],
Cell[701198, 18494, 1697, 49, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[702932, 18548, 636, 17, 31, "Input"],
Cell[703571, 18567, 1350, 39, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[704958, 18611, 606, 16, 31, "Input"],
Cell[705567, 18629, 960, 25, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[706564, 18659, 636, 17, 31, "Input"],
Cell[707203, 18678, 823, 22, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[708063, 18705, 638, 17, 31, "Input"],
Cell[708704, 18724, 1516, 39, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[710257, 18768, 634, 17, 31, "Input"],
Cell[710894, 18787, 2658, 74, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[713589, 18866, 636, 17, 31, "Input"],
Cell[714228, 18885, 812, 23, 72, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/HeegaardDiagram.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     55581,       1330]
NotebookOptionsPosition[     54390,       1294]
NotebookOutlinePosition[     54753,       1310]
CellTagsIndexPosition[     54710,       1307]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "A", " ", "program", " ", "to", " ", "find", " ", "all", " ", "the", " ", 
     "domains", " ", "that", " ", "count", " ", "for", " ", "CFD", " ", "in", 
     " ", "a", " ", "bordered", " ", "Heegaard", " ", 
     RowBox[{
     "diagram", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "For"}], 
     " ", "each", " ", "intersection", " ", "point"}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "take", " ", "a", " ", "4"}], "-", 
     RowBox[{"tuple", " ", "of", " ", "variables", " ", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}]}], ",", " ", 
    RowBox[{
    "where", " ", "a", " ", "and", " ", "c", " ", "are", " ", "outgoing", " ",
      "regions"}], ",", " ", 
    RowBox[{
    "and", " ", "b", " ", "and", " ", "d", " ", "are", " ", "incoming", " ", 
     RowBox[{"regions", ".", " ", "We"}], " ", "always", " ", "assume", " ", 
     "that", " ", "the", " ", "basepoint", " ", "is", " ", "in", " ", 
     "region", " ", "1."}]}], "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.449167533328125*^9, 3.449167573015625*^9}, {
   3.44916796515625*^9, 3.449168054265625*^9}, {3.44916809478125*^9, 
   3.449168134796875*^9}, {3.449171468828125*^9, 3.4491714735*^9}, {
   3.450018852973636*^9, 3.450018859707475*^9}, 3.5403018475736933`*^9, {
   3.5403046791721897`*^9, 3.5403046858592567`*^9}, {3.5403048685314374`*^9, 
   3.540304875421447*^9}, {3.543086040195704*^9, 3.5430860487757187`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindGenerators", "[", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"alpha", ",", "permutations", ",", "g"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"alpha", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Sort", "/@", 
         RowBox[{"(", 
          RowBox[{"Flatten", "/@", "alphaarcs"}], ")"}]}], ",", 
        "alphacircles"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"permutations", "=", 
      RowBox[{"Permutations", "[", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "alpha", "]"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sort", "/@", 
          RowBox[{"Tuples", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Intersection", "[", 
              RowBox[{
               RowBox[{
               "alpha", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}], ",", 
               RowBox[{"beta", "\[LeftDoubleBracket]", 
                RowBox[{"permutations", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
                "\[RightDoubleBracket]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", 
               RowBox[{"Length", "[", "alpha", "]"}]}], "}"}]}], "]"}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "permutations", "]"}]}], "}"}]}], "]"}], 
       ",", "1"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.543099426575818*^9, 3.543099435561434*^9}, {
   3.543099483063517*^9, 3.5430995350428085`*^9}, {3.543099624196965*^9, 
   3.5430996365209866`*^9}, {3.5430996924470854`*^9, 3.543099753489992*^9}, {
   3.543099789432455*^9, 3.543099825515319*^9}, {3.543099870115797*^9, 
   3.5431000604829316`*^9}, {3.543100241380849*^9, 3.5431005017609067`*^9}, {
   3.543100572741031*^9, 3.5431006018038826`*^9}, {3.5431007334369135`*^9, 
   3.543100735371317*^9}, 3.543103198546605*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PositiveDomain", "[", 
   RowBox[{"from_", ",", "to_", ",", " ", "constraints_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"equationlist", ",", "solution"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"equationlist", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
            "pointexpressions", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], "+", 
            RowBox[{"Boole", "[", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"to", ",", "i"}], "]"}], "]"}], "-", 
            RowBox[{"Boole", "[", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"from", ",", "i"}], "]"}], "]"}]}], "\[Equal]", "0"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "numofpoints"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"constraints", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "==", 
           RowBox[{"constraints", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "constraints", "]"}]}], "}"}]}], "]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "We", " ", "assume", " ", "that", " ", "the", " ", "constraints", " ", 
       "provide", " ", "a", " ", "unique", " ", "solution", " ", "to", " ", 
       "the", " ", "linear", " ", 
       RowBox[{"equations", "."}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"solution", "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"x", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "numofregions"}], "}"}]}], "]"}], "/.", 
       "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{"equationlist", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"x", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "numofregions"}], "}"}]}], "]"}]}], "]"}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"And", "@@", 
          RowBox[{"IntegerQ", "/@", "solution"}]}], ")"}], "&&", 
        RowBox[{
         RowBox[{"Min", "[", "solution", "]"}], "\[GreaterEqual]", "0"}]}], 
       ",", "\[IndentingNewLine]", "solution", ",", "\[IndentingNewLine]", 
       RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Returns", " ", "either", " ", 
     RowBox[{"{", "}"}], " ", "or", " ", "the", " ", "list", " ", "of", " ", 
     "the", " ", "coefficients", " ", "of", " ", "the", " ", "domain"}], 
    "*)"}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.449169495578125*^9, 3.449169534890625*^9}, {
   3.449169580953125*^9, 3.449169664390625*^9}, {3.449169761390625*^9, 
   3.4491697891875*^9}, {3.449169861546875*^9, 3.449169865234375*^9}, {
   3.449169917265625*^9, 3.449170056578125*^9}, 3.44917011446875*^9, {
   3.4491701763125*^9, 3.449170205109375*^9}, {3.449170303984375*^9, 
   3.449170332625*^9}, {3.449170413171875*^9, 3.4491704189375*^9}, {
   3.4491706000625*^9, 3.449170611046875*^9}, {3.449170656*^9, 
   3.449170692375*^9}, {3.449170764171875*^9, 3.449170885375*^9}, 
   3.44917092665625*^9, {3.449170967609375*^9, 3.44917107471875*^9}, {
   3.44917110515625*^9, 3.449171155765625*^9}, {3.44917122584375*^9, 
   3.44917129434375*^9}, {3.449171484859375*^9, 3.449171487578125*^9}, {
   3.449171546609375*^9, 3.449171567578125*^9}, {3.449171599984375*^9, 
   3.449171619125*^9}, {3.44917193359375*^9, 3.449171977265625*^9}, 
   3.44918574584375*^9, {3.449185849953125*^9, 3.449185895328125*^9}, {
   3.449185947140625*^9, 3.44918602303125*^9}, {3.44918625659375*^9, 
   3.44918636209375*^9}, {3.4491865403125*^9, 3.449186547765625*^9}, {
   3.449186593703125*^9, 3.44918663478125*^9}, {3.449186668125*^9, 
   3.44918671828125*^9}, 3.4491875059375*^9, 3.449187813125*^9, {
   3.449187850953125*^9, 3.449187961921875*^9}, {3.450018875715025*^9, 
   3.450018883736988*^9}, {3.450639240043133*^9, 3.450639240817036*^9}, {
   3.450639276405541*^9, 3.450639277144639*^9}, {3.450702758620013*^9, 
   3.450702763240309*^9}, {3.450702810877501*^9, 3.450702815448727*^9}, {
   3.450702845484326*^9, 3.450702849994225*^9}, {3.450702929278595*^9, 
   3.450702937382898*^9}, {3.456528837859375*^9, 3.456528864859375*^9}, {
   3.45890624359375*^9, 3.458906292609375*^9}, {3.458906351890625*^9, 
   3.4589063980625*^9}, {3.458906435109375*^9, 3.458906483640625*^9}, {
   3.458906542828125*^9, 3.45890662734375*^9}, {3.4815682893125*^9, 
   3.48156830396875*^9}, {3.4815683575625*^9, 3.48156835775*^9}, {
   3.481568457734375*^9, 3.481568536890625*^9}, {3.4815688146875*^9, 
   3.481568835421875*^9}, {3.481568879078125*^9, 3.4815688798125*^9}, {
   3.48156898278125*^9, 3.4815690278125*^9}, {3.481569065046875*^9, 
   3.48156910221875*^9}, {3.481569152*^9, 3.4815691775*^9}, {
   3.48156932253125*^9, 3.4815693420625*^9}, {3.48156939065625*^9, 
   3.481569392203125*^9}, {3.48163365021875*^9, 3.4816336795625*^9}, {
   3.4816496853125*^9, 3.48164970575*^9}, 3.543708672547654*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EulerMeasure", "[", "domain_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"domain", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
     RowBox[{
     "euler", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "numofregions"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5403030567601366`*^9, 3.540303081980172*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Index", "[", 
   RowBox[{"from_", ",", "to_", ",", "domain_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"EulerMeasure", "[", "domain", "]"}], "+", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"domain", "\[LeftDoubleBracket]", 
       RowBox[{"pointdata", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{
         "from", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], ",", 
         "k"}], "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", "from", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "4"}], "}"}]}], "]"}], "/", "4"}], "+", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"domain", "\[LeftDoubleBracket]", 
       RowBox[{"pointdata", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"to", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}],
          ",", "k"}], "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", "to", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "4"}], "}"}]}], "]"}], "/", "4"}], "+", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], 
       RowBox[{"Max", "[", 
        RowBox[{"domain", "\[LeftDoubleBracket]", 
         RowBox[{
         "boundary", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "\[RightDoubleBracket]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "boundary", "]"}]}], "}"}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"For", " ", "each", " ", "boundary", " ", "component"}], ",", " ", 
    RowBox[{
     RowBox[{"|", "rho", "|", 
      RowBox[{
       RowBox[{"+", "iota"}], 
       RowBox[{"(", "rho", ")"}]}]}], "=", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "if", " ", "the", " ", "domain", " ", 
      "hits", " ", "that", " ", "boundary", " ", "component"}]}], ",", " ", 
    RowBox[{"0", " ", 
     RowBox[{"otherwise", ".", " ", "Note"}], " ", "that", " ", "this", " ", 
     "function", " ", "only", " ", "works", " ", "if", " ", "the", " ", 
     "boundary", " ", "multiplicities", " ", "are", " ", "all", " ", 
     RowBox[{"1", "!"}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.48164953628125*^9, 3.48164966840625*^9}, {
  3.540303096035192*^9, 3.5403031228852296`*^9}, {3.540303170813346*^9, 
  3.5403031715483465`*^9}, {3.543708693404091*^9, 3.5437087208289394`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Index1Domain", "[", 
   RowBox[{"from_", ",", "to_", ",", "constraints_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "domain", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"domain", "=", 
      RowBox[{"PositiveDomain", "[", 
       RowBox[{"from", ",", "to", ",", "constraints"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"domain", "\[NotEqual]", 
        RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Index", "[", 
           RowBox[{"from", ",", "to", ",", "domain"}], "]"}], "==", "1"}], 
         ",", "domain", ",", 
         RowBox[{"{", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.48163343725*^9, 3.48163347065625*^9}, {
   3.481633516328125*^9, 3.481633589875*^9}, {3.481633687015625*^9, 
   3.481633708640625*^9}, 3.481633754671875*^9, {3.481638270765625*^9, 
   3.481638275953125*^9}, {3.4816497325*^9, 3.481649745265625*^9}, 
   3.5437086785224648`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CoeffsToList", "[", "domain_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Converts", " ", "a", " ", "domain", " ", "from", " ", "a", " ", "list", 
     " ", "of", " ", "coefficients", " ", "to", " ", "a", " ", "list", " ", 
     "of", " ", "the", " ", "regions", " ", "whose", " ", "coefficients", " ",
      "are", " ", 
     RowBox[{"nonzero", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Reap", "[", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Sow", "[", "j", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "domain", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
           "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", "domain", "]"}]}], "}"}]}], "]"}], 
      "\[IndentingNewLine]", "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.48163706221875*^9, 3.481637220515625*^9}, {
  3.481637268671875*^9, 3.481637308890625*^9}, {3.540305566363204*^9, 
  3.5403055760194345`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListToCoeffs", "[", "domain_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Converts", " ", "a", " ", "domain", " ", "from", " ", "a", " ", "list", 
    " ", "of", " ", "regions", " ", "whose", " ", "coefficients", " ", "are", 
    " ", "nonzero", " ", "to", " ", "a", " ", "list", " ", "of", " ", 
    RowBox[{"coefficients", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Count", "[", 
     RowBox[{"domain", ",", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "numofregions"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5403055810415926`*^9, 3.5403057771009207`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindIndex1Domains", "[", "constraints_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Index1Domain", "[", 
            RowBox[{
             RowBox[{
             "generators", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "generators", "\[LeftDoubleBracket]", "j", 
              "\[RightDoubleBracket]"}], ",", "constraints"}], "]"}], 
           "\[NotEqual]", 
           RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
              "generators", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], ",", 
              RowBox[{
              "generators", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}], ",", 
              RowBox[{"CoeffsToList", "[", 
               RowBox[{"Index1Domain", "[", 
                RowBox[{
                 RowBox[{
                 "generators", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                 "generators", "\[LeftDoubleBracket]", "j", 
                  "\[RightDoubleBracket]"}], ",", "constraints"}], "]"}], 
               "]"}]}], "}"}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "generators", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", "generators", "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}], 
     "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.449187176765625*^9, 3.449187258859375*^9}, {
   3.449187329296875*^9, 3.449187464421875*^9}, {3.449187528515625*^9, 
   3.44918758809375*^9}, {3.449187653171875*^9, 3.449187664515625*^9}, {
   3.44918769596875*^9, 3.44918770165625*^9}, 3.44918779021875*^9, {
   3.456529642609375*^9, 3.45652966240625*^9}, {3.458907522515625*^9, 
   3.4589075225625*^9}, {3.45890899275*^9, 3.45890909303125*^9}, {
   3.45890913621875*^9, 3.458909225515625*^9}, 3.45890953059375*^9, {
   3.458922819984375*^9, 3.45892292396875*^9}, {3.458923451984375*^9, 
   3.45892345290625*^9}, {3.4589234903125*^9, 3.4589234936875*^9}, {
   3.458923637484375*^9, 3.45892363753125*^9}, 3.458923751453125*^9, {
   3.458923827234375*^9, 3.458923833609375*^9}, {3.458923869828125*^9, 
   3.458923894703125*^9}, {3.45892396890625*^9, 3.45892397284375*^9}, 
   3.45892407165625*^9, {3.45892434503125*^9, 3.4589243623125*^9}, {
   3.45892449396875*^9, 3.458924501234375*^9}, {3.45892478728125*^9, 
   3.458924791109375*^9}, {3.458924869234375*^9, 3.458924905265625*^9}, 
   3.45892497059375*^9, 3.458925109015625*^9, {3.458925249390625*^9, 
   3.45892529671875*^9}, {3.458925459953125*^9, 3.4589254765625*^9}, {
   3.4816370176875*^9, 3.481637030984375*^9}, {3.48163736034375*^9, 
   3.481637372109375*^9}, 3.48163790590625*^9, {3.481638346078125*^9, 
   3.481638354078125*^9}, {3.5430972681329403`*^9, 3.5430973265862427`*^9}, {
   3.5437679041796*^9, 3.5437679059687023`*^9}, {3.543767984563197*^9, 
   3.5437679911315727`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FindTestDomains", "[", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"AnyDomain", "[", 
      RowBox[{
       RowBox[{
       "generators", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       ",", 
       RowBox[{"generators", "\[LeftDoubleBracket]", 
        RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{
        RowBox[{"Length", "[", "generators", "]"}], "-", "1"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Finds", " ", "a", " ", "list", " ", "of", " ", "domains", " ", "from", 
     " ", "x_i", " ", "to", " ", "x_", 
     RowBox[{"{", 
      RowBox[{"i", "+", "1"}], "}"}]}], ",", 
    RowBox[{"for", " ", "each", " ", "of", " ", "the", " ", "generators"}]}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.5430848093067417`*^9, 3.543084951750592*^9}, {
   3.5430856437210073`*^9, 3.5430857382571735`*^9}, 3.5430869726561413`*^9, {
   3.5430994478386555`*^9, 3.543099448291056*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AnyDomain", "[", 
   RowBox[{"from_", ",", "to_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "equationlist", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Finds", " ", "any", " ", "domain"}], ",", " ", 
      RowBox[{"not", " ", "necessarily", " ", "positive"}], ",", " ", 
      RowBox[{"connecting", " ", "the", " ", "two", " ", "generators"}]}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"equationlist", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "pointexpressions", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], "+", 
          RowBox[{"Boole", "[", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"to", ",", "i"}], "]"}], "]"}], "-", 
          RowBox[{"Boole", "[", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"from", ",", "i"}], "]"}], "]"}]}], "\[Equal]", "0"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "numofpoints"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"x", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "numofregions"}], "}"}]}], "]"}], "/.", 
       "\[IndentingNewLine]", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"equationlist", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"x", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "numofregions"}], "}"}]}], "]"}], ",", 
         "Integers"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.543084982935047*^9, 3.5430850612471848`*^9}, {
  3.543085128171302*^9, 3.5430851990734262`*^9}, {3.5430852652955427`*^9, 
  3.5430852742031584`*^9}, {3.543085363903316*^9, 3.5430854597654843`*^9}, {
  3.543085493648744*^9, 3.5430855092643714`*^9}, {3.543096758230445*^9, 
  3.543096759681247*^9}, {3.543097007472082*^9, 3.543097011122489*^9}, {
  3.543168202611601*^9, 3.5431682086916094`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TestDomain", "[", 
   RowBox[{"fromindex_", ",", "toindex_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"fromindex", "\[Equal]", "toindex"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", "numofregions", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"fromindex", "<", "toindex"}], ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
        "TestDomains", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "fromindex", ",", 
          RowBox[{"toindex", "-", "1"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"-", 
       RowBox[{"TestDomain", "[", 
        RowBox[{"toindex", ",", "fromindex"}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.543087537065133*^9, 3.543087595206435*^9}, {
  3.54308762643769*^9, 3.543087762095528*^9}, {3.5430878371940603`*^9, 
  3.5430879047109785`*^9}, {3.5430879911975307`*^9, 3.543088021976385*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindPeriodicDomains", "[", "]"}], ":=", 
  RowBox[{"NullSpace", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{"pointexpressions", ",", 
      RowBox[{"{", 
       RowBox[{"x", "[", "1", "]"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"x", "[", "i_Integer", "]"}], "\[Rule]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"j", ",", "i"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "numofpoints"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.543170972199482*^9, 3.5431710065595303`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FastPositiveDomain", "[", 
   RowBox[{"fromindex_", ",", "toindex_", ",", "constraints_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"testdomain", ",", "solutions", ",", "domain"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"testdomain", "=", 
      RowBox[{"TestDomain", "[", 
       RowBox[{"fromindex", ",", "toindex"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"solutions", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"testdomain", "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"y", "[", "i", "]"}], 
               RowBox[{
               "PeriodicDomains", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Length", "[", "PeriodicDomains", "]"}]}], "}"}]}], 
             "]"}]}], ")"}], "\[LeftDoubleBracket]", 
          RowBox[{"constraints", "\[LeftDoubleBracket]", 
           RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], 
          "\[RightDoubleBracket]"}], "\[Equal]", 
         RowBox[{"constraints", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"y", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "PeriodicDomains", "]"}]}], "}"}]}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "solutions", "]"}], ">", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"domain", "=", 
         RowBox[{
          RowBox[{"testdomain", "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"y", "[", "i", "]"}], 
              RowBox[{
              "PeriodicDomains", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", "PeriodicDomains", "]"}]}], "}"}]}], 
            "]"}]}], "/.", 
          RowBox[{"Flatten", "[", "solutions", "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Min", "[", "domain", "]"}], "\[GreaterEqual]", "0"}], ",",
           "domain", ",", 
          RowBox[{"{", "}"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.543088061272854*^9, 3.5430880766388807`*^9}, {
  3.5430881084473367`*^9, 3.543088197398693*^9}, {3.543088272029224*^9, 
  3.543088390573832*^9}, {3.5430888780746884`*^9, 3.5430889497100143`*^9}, {
  3.543089038817371*^9, 3.5430890579274044`*^9}, {3.5430892512833443`*^9, 
  3.543089315539857*^9}, {3.5430893497039165`*^9, 3.54308936875155*^9}, {
  3.5430895916447415`*^9, 3.5430896222363954`*^9}, {3.543095136417936*^9, 
  3.543095153941938*^9}, {3.5430951867778163`*^9, 3.5430952039808*^9}, {
  3.543095235027576*^9, 3.5430952364716587`*^9}, {3.543095495537503*^9, 
  3.5430954965671043`*^9}, {3.5430956417097597`*^9, 3.543095661116194*^9}, {
  3.543708738800171*^9, 3.5437087397673726`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FastIndex1Domain", "[", 
   RowBox[{"fromindex_", ",", "toindex_", ",", "constraints_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "domain", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"domain", "=", 
      RowBox[{"FastPositiveDomain", "[", 
       RowBox[{"fromindex", ",", "toindex", ",", "constraints"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"domain", "\[NotEqual]", 
        RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Index", "[", 
           RowBox[{
            RowBox[{
            "generators", "\[LeftDoubleBracket]", "fromindex", 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{
            "generators", "\[LeftDoubleBracket]", "toindex", 
             "\[RightDoubleBracket]"}], ",", "domain"}], "]"}], "==", "1"}], 
         ",", "domain", ",", 
         RowBox[{"{", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.5430958604856095`*^9, 3.543095946077505*^9}, {
  3.543708747021385*^9, 3.543708747879387*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"BoundaryAlphaArcs", ":", " ", 
    RowBox[{
    "the", " ", "alpha", " ", "arcs", " ", "that", " ", "can", " ", "be", " ",
      "consistent", " ", "with", " ", "a", " ", "given", " ", "boundary", " ",
      "segment", " ", "of", " ", "a", " ", 
     RowBox[{"domain", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"BoundaryAlphaArcs", "[", 
      RowBox[{"{", "}"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BoundaryAlphaArcs", "[", 
      RowBox[{"{", "1", "}"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BoundaryAlphaArcs", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BoundaryAlphaArcs", "[", 
      RowBox[{"{", "3", "}"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BoundaryAlphaArcs", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BoundaryAlphaArcs", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BoundaryAlphaArcs", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BoundaryAlphaArcs", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "]"}], "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"ConstraintsBoundary", ":", " ", 
     RowBox[{
     "the", " ", "boundary", " ", "segments", " ", "of", " ", "any", " ", 
      "domain", " ", "specified", " ", "by", " ", "constraints"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ConstraintsBoundary", "[", "constraints_", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{"constraints", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"boundary", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "#"}], "\[RightDoubleBracket]"}], ",", "1"}],
              "}"}]}], "]"}], "&"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "boundary", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"ConstraintsAlphaArcs", ":", " ", 
     RowBox[{
     "the", " ", "possible", " ", "pairs", " ", "of", " ", "alpha", " ", 
      "arcs", " ", "occupied", " ", "by", " ", "the", " ", "From", " ", "and",
       " ", "To", " ", "generators", " ", "of", " ", "a", " ", "domain", " ", 
      "specified", " ", "by", " ", "constraints"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ConstraintsAlphaArcs", "[", "constraints_", "]"}], ":=", 
     RowBox[{"Transpose", "/@", 
      RowBox[{"Tuples", "[", 
       RowBox[{"BoundaryAlphaArcs", "/@", 
        RowBox[{"ConstraintsBoundary", "[", "constraints", "]"}]}], "]"}]}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->{{3.543108240792307*^9, 3.543108281009177*^9}, {
   3.543148325758574*^9, 3.5431483282527165`*^9}, {3.5431485029297075`*^9, 
   3.543148513973339*^9}, {3.543148651845105*^9, 3.5431487061644*^9}, 
   3.5431487608268967`*^9, 3.543149057211817*^9, {3.5431494212384567`*^9, 
   3.5431494236252604`*^9}, {3.543150379251739*^9, 3.543150409390992*^9}, {
   3.543150461744684*^9, 3.5431504637570877`*^9}, {3.5431506026285315`*^9, 
   3.5431506054677362`*^9}, {3.543150669708649*^9, 3.5431506710814514`*^9}, {
   3.54315071563513*^9, 3.5431507368355675`*^9}, {3.543150774821634*^9, 
   3.5431509035374603`*^9}, {3.5431561127525377`*^9, 3.543156117463746*^9}, {
   3.543160279441641*^9, 3.5431602797068415`*^9}, 3.543160333916937*^9, {
   3.5431603923858395`*^9, 3.5431603925886393`*^9}, {3.543702622426298*^9, 
   3.543702625588276*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"AlphaArcsOccupied", ":", " ", 
    RowBox[{
    "returns", " ", "which", " ", "alpha", " ", "arcs", " ", "are", " ", 
     "occupied", " ", "by", " ", "a", " ", "given", " ", "generator"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"AlphaArcsOccupied", "[", "gen_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{
           RowBox[{
           "alphaarcs", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], ",", "#"}], "]"}], "&"}], "/@", 
        "gen"}], "]"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "alphaarcs", "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.543151009960847*^9, 3.5431510330644875`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "FastFindIndex1Domains", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "FastFindIndex1Domains", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MonitorProgress", "\[Rule]", "False"}], ",", 
     RowBox[{"TypeDOnly", "\[Rule]", "True"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FastFindIndex1Domains", "[", 
   RowBox[{"constraints_", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "alphaarcs", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SessionTime", "[", "]"}], "-", "starttime"}], ",", 
         "\"\< Finding domains with constraints \>\"", ",", "constraints"}], 
        "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"alphaarcs", "=", 
      RowBox[{"ConstraintsAlphaArcs", "[", "constraints", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Reap", "[", "\[IndentingNewLine]", 
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"If", " ", "TypeD", " ", "is", " ", "enabled"}], ",", " ", 
            RowBox[{
            "we", " ", "make", " ", "sure", " ", "that", " ", "the", " ", 
             "alpha", " ", "arcs", " ", "of", " ", "the", " ", "generators", 
             " ", "match", " ", "up", " ", "with", " ", "the", " ", "ones", 
             " ", "allowed", " ", "by", " ", "the", " ", "constraints", " ", 
             "for", " ", "computing", " ", 
             RowBox[{"CFD", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"!", 
               RowBox[{"OptionValue", "[", "TypeDOnly", "]"}]}], "||", 
              RowBox[{"MemberQ", "[", 
               RowBox[{"alphaarcs", ",", 
                RowBox[{"AlphaArcsOccupied", "/@", 
                 RowBox[{"generators", "\[LeftDoubleBracket]", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "j"}], "}"}], 
                  "\[RightDoubleBracket]"}]}]}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"#", "\[NotEqual]", 
                  RowBox[{"{", "}"}]}], ",", 
                 RowBox[{"Sow", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    "generators", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "generators", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"CoeffsToList", "[", "#", "]"}]}], "}"}], "]"}]}],
                 "]"}], "&"}], "[", 
              RowBox[{"FastIndex1Domain", "[", 
               RowBox[{"i", ",", "j", ",", "constraints"}], "]"}], "]"}]}], 
            "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "generators", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Length", "[", "generators", "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", "]"}], "\[LeftDoubleBracket]", "2", 
        "\[RightDoubleBracket]"}], ",", "1"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.449187176765625*^9, 3.449187258859375*^9}, {
   3.449187329296875*^9, 3.449187464421875*^9}, {3.449187528515625*^9, 
   3.44918758809375*^9}, {3.449187653171875*^9, 3.449187664515625*^9}, {
   3.44918769596875*^9, 3.44918770165625*^9}, 3.44918779021875*^9, {
   3.456529642609375*^9, 3.45652966240625*^9}, {3.458907522515625*^9, 
   3.4589075225625*^9}, {3.45890899275*^9, 3.45890909303125*^9}, {
   3.45890913621875*^9, 3.458909225515625*^9}, 3.45890953059375*^9, {
   3.458922819984375*^9, 3.45892292396875*^9}, {3.458923451984375*^9, 
   3.45892345290625*^9}, {3.4589234903125*^9, 3.4589234936875*^9}, {
   3.458923637484375*^9, 3.45892363753125*^9}, 3.458923751453125*^9, {
   3.458923827234375*^9, 3.458923833609375*^9}, {3.458923869828125*^9, 
   3.458923894703125*^9}, {3.45892396890625*^9, 3.45892397284375*^9}, 
   3.45892407165625*^9, {3.45892434503125*^9, 3.4589243623125*^9}, {
   3.45892449396875*^9, 3.458924501234375*^9}, {3.45892478728125*^9, 
   3.458924791109375*^9}, {3.458924869234375*^9, 3.458924905265625*^9}, 
   3.45892497059375*^9, 3.458925109015625*^9, {3.458925249390625*^9, 
   3.45892529671875*^9}, {3.458925459953125*^9, 3.4589254765625*^9}, {
   3.4816370176875*^9, 3.481637030984375*^9}, {3.48163736034375*^9, 
   3.481637372109375*^9}, 3.48163790590625*^9, {3.481638346078125*^9, 
   3.481638354078125*^9}, {3.5430972681329403`*^9, 3.5430972961973896`*^9}, {
   3.5430976778403473`*^9, 3.5430976782943716`*^9}, {3.5430977170878687`*^9, 
   3.5430978131270633`*^9}, {3.5430979096368794`*^9, 3.543097975749853*^9}, {
   3.543098033650983*^9, 3.5430980983230743`*^9}, {3.5430983008260527`*^9, 
   3.543098314476242*^9}, {3.5430987274637713`*^9, 3.5430987440168676`*^9}, {
   3.5430991212052813`*^9, 3.543099125292489*^9}, 3.54310385051855*^9, {
   3.5431038950878286`*^9, 3.5431039251958814`*^9}, {3.5431039673471556`*^9, 
   3.5431040115576334`*^9}, {3.543104317988971*^9, 3.5431043275517883`*^9}, {
   3.543104460869622*^9, 3.543104463615227*^9}, {3.543104503473297*^9, 
   3.543104504549699*^9}, {3.5431059319424243`*^9, 3.5431059446401305`*^9}, {
   3.543106352474103*^9, 3.543106364531782*^9}, {3.5431495107046137`*^9, 
   3.5431495668335123`*^9}, {3.543149619624005*^9, 3.5431498824844666`*^9}, {
   3.5431499348225584`*^9, 3.543149988455453*^9}, {3.543150026285519*^9, 
   3.5431500311215277`*^9}, {3.5431509476387377`*^9, 
   3.5431509864672055`*^9}, {3.543151038758497*^9, 3.5431510737181587`*^9}, {
   3.543151113701029*^9, 3.5431511904999638`*^9}, {3.543151254350876*^9, 
   3.5431512606844873`*^9}, 3.543160280174842*^9, {3.5437680282636967`*^9, 
   3.5437680286907215`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Initialize", "[", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Clear", "[", "x", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"numofpoints", "=", 
      RowBox[{"Length", "[", "pointdata", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"numofregions", "=", 
      RowBox[{"Max", "[", 
       RowBox[{"Flatten", "[", "pointdata", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"pointexpressions", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"pointdata", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "-", 
         RowBox[{"x", "[", 
          RowBox[{"pointdata", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], "+", 
         RowBox[{"x", "[", 
          RowBox[{"pointdata", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], "-", 
         RowBox[{"x", "[", 
          RowBox[{"pointdata", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "4"}], "\[RightDoubleBracket]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "pointdata", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"generators", "=", 
      RowBox[{"FindGenerators", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TestDomains", "=", 
      RowBox[{"FindTestDomains", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"PeriodicDomains", "=", 
      RowBox[{"FindPeriodicDomains", "[", "]"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.543170452425753*^9, 3.543170458005761*^9}, {
  3.543170489920806*^9, 3.543170516870843*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "AllIndex1Domains", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "AllIndex1Domains", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"MonitorProgress", "\[Rule]", "True"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllIndex1Domains", "[", 
   RowBox[{
    RowBox[{"extraregions_:", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"constraints", ",", "indices"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"starttime", "=", 
      RowBox[{"SessionTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Clear", "[", "a", "]"}], ";", " ", 
     RowBox[{"Clear", "[", "f", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"constraints", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Flatten", "[", "boundary", "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"a", "[", "i", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"Flatten", "[", "boundary", "]"}], "]"}]}], "}"}]}], 
            "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"extraregions", "\[LeftDoubleBracket]", 
            RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"i", "+", 
               RowBox[{"Length", "[", 
                RowBox[{"Flatten", "[", "boundary", "]"}], "]"}]}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", "extraregions", "]"}]}], "}"}]}], 
            "]"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"indices", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"f", "[", 
          RowBox[{"constraints", ",", 
           RowBox[{"MonitorProgress", "\[Rule]", 
            RowBox[{"OptionValue", "[", "MonitorProgress", "]"}]}]}], "]"}], 
         "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"a", "[", "i", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "boundary", "]"}], "]"}]}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"i", "+", 
              RowBox[{"Length", "[", 
               RowBox[{"Flatten", "[", "boundary", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"extraregions", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"extraregions", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "extraregions", "]"}]}], "}"}]}], "]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Table", "@@", "indices"}], ")"}], ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Flatten", "[", "boundary", "]"}], "]"}]}], "]"}], "/.", 
         RowBox[{"f", "\[Rule]", "FastFindIndex1Domains"}]}], ")"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.5430991320785007`*^9, 3.5430991632473555`*^9}, {
   3.543099198675018*^9, 3.5430992162250485`*^9}, {3.5431009671565237`*^9, 
   3.5431009715245314`*^9}, {3.543101503407466*^9, 3.5431015841376076`*^9}, {
   3.543101623122076*^9, 3.543101639517705*^9}, {3.543101669844158*^9, 
   3.543101888723504*^9}, {3.5431021961844444`*^9, 3.5431022068704634`*^9}, {
   3.543102250254139*^9, 3.543102251127741*^9}, {3.5431023306722803`*^9, 
   3.543102332700284*^9}, {3.5431025484174633`*^9, 3.543102617225984*^9}, {
   3.5431026941653194`*^9, 3.5431028314455605`*^9}, {3.5431028907880645`*^9, 
   3.543102998241053*^9}, {3.5431030970204268`*^9, 3.5431031202176676`*^9}, {
   3.5431032670463257`*^9, 3.543103272209934*^9}, {3.5431035913708954`*^9, 
   3.5431035944597006`*^9}, {3.5431036371569757`*^9, 3.543103678387848*^9}, 
   3.543103714314711*^9, {3.543104046142894*^9, 3.5431040495905*^9}, {
   3.543104199849964*^9, 3.5431042468216467`*^9}, {3.543104351747431*^9, 
   3.5431043655066547`*^9}, {3.5431075953040023`*^9, 
   3.5431076053555775`*^9}, {3.5431550689961214`*^9, 3.543155073442129*^9}, 
   3.543170487475802*^9, {3.5431705201158476`*^9, 3.543170520925849*^9}, 
   3.5437680289067335`*^9, {3.543770526263574*^9, 3.543770527529647*^9}, {
   3.543770595588539*^9, 3.5437706046870594`*^9}, {3.543770647967535*^9, 
   3.543770804765504*^9}, {3.543770840316537*^9, 3.54377084036754*^9}, {
   3.543770882519951*^9, 3.543770953817029*^9}, {3.5437710167976313`*^9, 
   3.543771039243915*^9}, {3.543771136648486*^9, 3.54377117501068*^9}, {
   3.543771390999034*^9, 3.5437714093790855`*^9}, {3.5437716313147793`*^9, 
   3.5437716423694115`*^9}, {3.543849331347209*^9, 3.5438493317302303`*^9}, {
   3.5438494477148647`*^9, 3.5438494576054306`*^9}, {3.5438494906163187`*^9, 
   3.5438495016319485`*^9}, {3.543849543074319*^9, 3.5438495439323683`*^9}, {
   3.54384957928539*^9, 3.5438495876038656`*^9}, {3.543849645183159*^9, 
   3.5438496480203214`*^9}, 3.543849690715763*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SubsetQ", "[", 
   RowBox[{"list1_", ",", "list2_"}], "]"}], ":=", 
  RowBox[{"!", 
   RowBox[{"MemberQ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{"list1", ",", "#"}], "]"}], "&"}], "/@", "list2"}], ",", 
     "False"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.45910288015625*^9, 3.459102921578125*^9}, {
   3.459103027625*^9, 3.459103047859375*^9}, {3.459103085875*^9, 
   3.45910314628125*^9}, {3.45910320559375*^9, 3.459103207890625*^9}, 
   3.540565219295932*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "takes", " ", "a", " ", "domain", " ", "and", " ", "records", 
    " ", "the", " ", "associated", " ", "algebra", " ", "element", " ", 
    RowBox[{"(", 
     RowBox[{"only", " ", "in", " ", "D", " ", "modules"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DomainBoundary", "[", "domain_", "]"}], ":=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Reap", "[", "\[IndentingNewLine]", 
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"domain", ",", 
               RowBox[{"boundary", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], "]"}], 
             ",", 
             RowBox[{"Sow", "[", "j", "]"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "\[IndentingNewLine]",
           "]"}], "\[IndentingNewLine]", "]"}], "\[LeftDoubleBracket]", "2", 
        "\[RightDoubleBracket]"}], "]"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "boundary", "]"}]}], "}"}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.458933200484375*^9, 3.458933333828125*^9}, {
   3.458933376234375*^9, 3.45893342190625*^9}, {3.458933460421875*^9, 
   3.4589334969375*^9}, {3.458933527046875*^9, 3.458933638*^9}, {
   3.45926739478125*^9, 3.4592674034375*^9}, 3.5430845665547156`*^9, {
   3.543084602122778*^9, 3.543084629367226*^9}, {3.5431601498834133`*^9, 
   3.543160151474616*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AlgebraElement", "[", 
   RowBox[{"chords_", ",", "vars_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"CollectVars", "[", 
   RowBox[{"CircleTimes", "@@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"CircleTimes", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Apply", "[", 
            RowBox[{
             RowBox[{
             "vars", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             ",", "#"}], "]"}], "&"}], ",", 
          RowBox[{
          "chords", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
         "]"}]}], "/.", 
       RowBox[{
        RowBox[{
         RowBox[{
         "vars", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "[", 
         "]"}], "\[Rule]", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "chords", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.46634424621875*^9, 3.466344273125*^9}, {
   3.466344370609375*^9, 3.466344445046875*^9}, {3.46634453028125*^9, 
   3.46634453271875*^9}, {3.466344641421875*^9, 3.46634469365625*^9}, {
   3.46634475390625*^9, 3.466344756890625*^9}, {3.543084571000724*^9, 
   3.543084571765125*^9}, {3.543084607021187*^9, 3.5430846078791885`*^9}, {
   3.543160677881941*^9, 3.5431606792391434`*^9}, {3.543160797612151*^9, 
   3.543160798095752*^9}, {3.543160847251438*^9, 3.543160850543044*^9}, {
   3.5431624034691353`*^9, 3.5431624043427367`*^9}, {3.5431624479136133`*^9, 
   3.543162494822896*^9}, 3.5431691073628674`*^9}]
},
WindowSize->{1288, 673},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (October 6, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 1527, 29, 112, "Input"],
Cell[2075, 51, 2250, 53, 132, "Input"],
Cell[4328, 106, 5613, 115, 252, "Input"],
Cell[9944, 223, 454, 11, 31, "Input"],
Cell[10401, 236, 2717, 69, 112, "Input"],
Cell[13121, 307, 1247, 30, 172, "Input"],
Cell[14371, 339, 1302, 31, 152, "Input"],
Cell[15676, 372, 696, 15, 72, "Input"],
Cell[16375, 389, 3597, 74, 212, "Input"],
Cell[19975, 465, 1121, 30, 72, "Input"],
Cell[21099, 497, 2177, 54, 132, "Input"],
Cell[23279, 553, 1172, 29, 132, "Input"],
Cell[24454, 584, 632, 18, 31, "Input"],
Cell[25089, 604, 3549, 84, 232, "Input"],
Cell[28641, 690, 1329, 33, 172, "Input"],
Cell[29973, 725, 4905, 126, 272, "Input"],
Cell[34881, 853, 986, 28, 72, "Input"],
Cell[35870, 883, 6481, 127, 332, "Input"],
Cell[42354, 1012, 1910, 42, 212, "Input"],
Cell[44267, 1056, 6106, 136, 272, "Input"],
Cell[50376, 1194, 560, 15, 31, "Input"],
Cell[50939, 1211, 1827, 41, 212, "Input"],
Cell[52769, 1254, 1617, 38, 52, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/TorusAlgebra.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    301558,       6993]
NotebookOptionsPosition[    300056,       6951]
NotebookOutlinePosition[    300420,       6967]
CellTagsIndexPosition[    300377,       6964]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "CircleTimes", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"CircleTimes", ",", "Flat"}], "]"}], ";", 
  RowBox[{"SetAttributes", "[", 
   RowBox[{"CircleTimes", ",", "OneIdentity"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CircleTimes", "[", 
    RowBox[{"x___", ",", "y_Integer", ",", "z___"}], "]"}], ":=", 
   RowBox[{"y", " ", 
    RowBox[{"CircleTimes", "[", 
     RowBox[{"x", ",", "z"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CircleTimes", "[", 
    RowBox[{"x___", ",", 
     RowBox[{"y_Integer", " ", 
      RowBox[{"s_", "[", "w__", "]"}]}], ",", "z___"}], "]"}], ":=", 
   RowBox[{"y", " ", 
    RowBox[{"CircleTimes", "[", 
     RowBox[{"x", ",", 
      RowBox[{"s", "[", "w", "]"}], ",", "z"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CircleTimes", "[", 
    RowBox[{"x___", ",", 
     RowBox[{"y_", "+", "w_"}], ",", "z___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"CircleTimes", "[", 
     RowBox[{"x", ",", "y", ",", "z"}], "]"}], "+", 
    RowBox[{"CircleTimes", "[", 
     RowBox[{"x", ",", "w", ",", "z"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Default", "[", "CircleTimes", "]"}], ":=", "1"}]}], "Input",
 CellChangeTimes->{{3.4598676770625*^9, 3.45986768121875*^9}, {
  3.459872519015625*^9, 3.459872526875*^9}, {3.460136716015625*^9, 
  3.460136716890625*^9}, {3.46020881115625*^9, 3.460208910875*^9}, {
  3.5431622594184823`*^9, 3.543162298527751*^9}, {3.544196433812642*^9, 
  3.544196474981114*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{
    "w___Integer", ",", "x_Integer", ",", "y_Integer", ",", "z___Integer"}], 
    "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"x", "+", "1"}], "\[NotEqual]", "y"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]", "[", 
    RowBox[{
    "w___Integer", ",", "x_Integer", ",", "y_Integer", ",", "z___Integer"}], 
    "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"x", "+", "1"}], "\[NotEqual]", "y"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]", "[", 
    RowBox[{
    "w___Integer", ",", "x_Integer", ",", "y_Integer", ",", "z___Integer"}], 
    "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"x", "+", "1"}], "\[NotEqual]", "y"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{
    "w___Integer", ",", "x_Integer", ",", "y_Integer", ",", "z___Integer"}], 
    "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"x", "+", "1"}], "\[NotEqual]", "y"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.460201271265625*^9, 3.46020127853125*^9}, {
  3.46651497921875*^9, 3.4665149848125*^9}, {3.543185106552684*^9, 
  3.5431851149391375`*^9}, {3.5431856142430067`*^9, 3.5431856294088545`*^9}, {
  3.5431856637706575`*^9, 3.5431856744312477`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "CollectVars", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CollectVars", "[", "1", "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CollectVars", "[", 
    RowBox[{"x_Integer", " ", "y_:", "1"}], "]"}], ":=", 
   RowBox[{"x", " ", 
    RowBox[{"CollectVars", "[", "y", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CollectVars", "[", 
    RowBox[{"f_", "[", "x__Integer", "]"}], "]"}], ":=", 
   RowBox[{"f", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CollectVars", "[", 
    RowBox[{"CircleTimes", "[", "]"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CollectVars", "[", 
    RowBox[{"CircleTimes", "[", 
     RowBox[{"f_", "[", "x__", "]"}], "]"}], "]"}], ":=", 
   RowBox[{"f", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CollectVars", "[", 
    RowBox[{"CircleTimes", "[", "x__", "]"}], "]"}], ":=", 
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"CircleTimes", "[", "x", "]"}], ",", 
     RowBox[{
      RowBox[{"OrderedQ", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Head", "[", "#1", "]"}], ",", 
         RowBox[{"Head", "[", "#2", "]"}]}], "}"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CollectVars", "[", 
    RowBox[{"Plus", "[", 
     RowBox[{"x_", ",", "y__"}], "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"CollectVars", "[", 
     RowBox[{"Plus", "[", "x", "]"}], "]"}], "+", 
    RowBox[{"CollectVars", "[", 
     RowBox[{"Plus", "[", "y", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.46013956240625*^9, 3.46013960203125*^9}, {
   3.460139704609375*^9, 3.460139854765625*^9}, {3.460144488265625*^9, 
   3.4601444916875*^9}, {3.460144569390625*^9, 3.46014460096875*^9}, {
   3.46020258578125*^9, 3.460202597125*^9}, {3.46020314878125*^9, 
   3.46020319196875*^9}, {3.4602038174375*^9, 3.46020382984375*^9}, {
   3.460203904359375*^9, 3.460203906125*^9}, {3.4602039755*^9, 
   3.460204002671875*^9}, {3.46020404909375*^9, 3.46020404959375*^9}, {
   3.4602041785*^9, 3.4602041836875*^9}, {3.4602042209375*^9, 
   3.46020426909375*^9}, {3.460208958046875*^9, 3.46020896240625*^9}, {
   3.481479206921875*^9, 3.48147920703125*^9}, {3.54316201357765*^9, 
   3.5431621073182154`*^9}, {3.5431622103251963`*^9, 
   3.5431622108399973`*^9}, {3.5441959702578278`*^9, 3.544195991224264*^9}, {
   3.5441960230951204`*^9, 3.544196027307128*^9}, 3.5441961403293266`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "Group", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Group", "[", 
    RowBox[{
     RowBox[{"x_Integer", " ", "y_:", "1"}], ",", 
     RowBox[{"atypes_List:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"x", " ", "y"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Group", "[", 
    RowBox[{
     RowBox[{"CircleTimes", "[", "x_", "]"}], ",", 
     RowBox[{"atypes_List:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", "x"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Group", "[", 
    RowBox[{
     RowBox[{"f_", "[", "x__Integer", "]"}], ",", 
     RowBox[{"atypes_List:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"f", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Group", "[", 
    RowBox[{
     RowBox[{"CircleTimes", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ",", 
     RowBox[{"atypes_List:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Head", "[", "x", "]"}], "===", 
       RowBox[{"Head", "[", "y", "]"}]}], "&&", 
      RowBox[{"!", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"atypes", ",", 
         RowBox[{"Head", "[", "x", "]"}]}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Join", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"CircleTimes", "[", 
      RowBox[{"x", ",", "y"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Group", "[", 
    RowBox[{
     RowBox[{"CircleTimes", "[", 
      RowBox[{"x_", ",", "y_", ",", "z__"}], "]"}], ",", 
     RowBox[{"atypes_List:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Head", "[", "x", "]"}], "===", 
       RowBox[{"Head", "[", "y", "]"}]}], "&&", 
      RowBox[{"!", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"atypes", ",", 
         RowBox[{"Head", "[", "x", "]"}]}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Group", "[", 
      RowBox[{
       RowBox[{"CircleTimes", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"x", ",", "y"}], "]"}], ",", "z"}], "]"}], ",", "atypes"}], 
      "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"CircleTimes", "[", 
      RowBox[{"x", ",", 
       RowBox[{"Group", "[", 
        RowBox[{
         RowBox[{"CircleTimes", "[", 
          RowBox[{"y", ",", "z"}], "]"}], ",", "atypes"}], "]"}]}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Group", "[", 
    RowBox[{
     RowBox[{"Plus", "[", 
      RowBox[{"x_", ",", "y__"}], "]"}], ",", 
     RowBox[{"atypes_List:", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Group", "[", 
     RowBox[{
      RowBox[{"Plus", "[", "x", "]"}], ",", "atypes"}], "]"}], "+", 
    RowBox[{"Group", "[", 
     RowBox[{
      RowBox[{"Plus", "[", "y", "]"}], ",", "atypes"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.459789651515625*^9, 3.459789685953125*^9}, {
   3.459789778921875*^9, 3.459789843875*^9}, {3.45978988009375*^9, 
   3.459790099046875*^9}, {3.459790145421875*^9, 3.459790167625*^9}, {
   3.45979020659375*^9, 3.45979023559375*^9}, {3.4597903035*^9, 
   3.459790322671875*^9}, {3.45979038459375*^9, 3.45979038815625*^9}, {
   3.45979043365625*^9, 3.459790439875*^9}, {3.459790579390625*^9, 
   3.459790599421875*^9}, {3.4597910256875*^9, 3.459791125140625*^9}, {
   3.459791165421875*^9, 3.459791165671875*^9}, {3.45979146046875*^9, 
   3.459791467859375*^9}, {3.459868160953125*^9, 3.459868163171875*^9}, {
   3.4598745954375*^9, 3.45987461940625*^9}, {3.459875077984375*^9, 
   3.459875098828125*^9}, 3.459875202015625*^9, {3.459875305484375*^9, 
   3.45987536415625*^9}, {3.459875417671875*^9, 3.45987541840625*^9}, {
   3.459876967921875*^9, 3.459876993328125*^9}, {3.459877042390625*^9, 
   3.459877046265625*^9}, {3.46011772*^9, 3.460117756375*^9}, 
   3.4601178989375*^9, 3.46011794228125*^9, {3.460118201765625*^9, 
   3.460118203171875*^9}, {3.460118318953125*^9, 3.46011835328125*^9}, {
   3.4601183948125*^9, 3.460118427828125*^9}, {3.46013426746875*^9, 
   3.4601342883125*^9}, {3.460139753546875*^9, 3.460139754640625*^9}, {
   3.460208524328125*^9, 3.460208566171875*^9}, {3.4602086645*^9, 
   3.4602087111875*^9}, {3.460208747625*^9, 3.460208747796875*^9}, {
   3.460225990484375*^9, 3.460225995703125*^9}, {3.481479232296875*^9, 
   3.481479232453125*^9}, 3.544196151405346*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "SelectPart", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SelectPart", "[", 
    RowBox[{"x_Integer", ",", "t_"}], "]"}], ":=", "x"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SelectPart", "[", 
    RowBox[{
     RowBox[{"s_", "[", "x__Integer", "]"}], ",", "t_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"s", "===", "t"}], ",", 
     RowBox[{"s", "[", "x", "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SelectPart", "[", 
    RowBox[{
     RowBox[{"CircleTimes", "[", "x__", "]"}], ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CircleTimes", "[", "x", "]"}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"s_", "[", "__Integer", "]"}], "/;", 
          RowBox[{"s", "=!=", "t"}]}], "\[Rule]", "1"}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{"CircleTimes", "[", "]"}], "\[Rule]", "1"}]}], ")"}], " ", "/.", 
    RowBox[{
     RowBox[{"CircleTimes", "[", "a_", "]"}], "\[Rule]", "a"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SelectPart", "[", 
    RowBox[{
     RowBox[{"Plus", "[", 
      RowBox[{"x_", ",", "y__"}], "]"}], ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"SelectPart", "[", 
     RowBox[{
      RowBox[{"Plus", "[", "x", "]"}], ",", "t"}], "]"}], "+", 
    RowBox[{"SelectPart", "[", 
     RowBox[{
      RowBox[{"Plus", "[", "y", "]"}], ",", "t"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"SelectPart", ",", "Listable"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.4598704265625*^9, 3.459870444796875*^9}, {
   3.4598704926875*^9, 3.4598705345625*^9}, {3.459870623625*^9, 
   3.45987063721875*^9}, 3.459870702328125*^9, {3.459870740765625*^9, 
   3.4598707616875*^9}, {3.459870996734375*^9, 3.4598710279375*^9}, {
   3.45987108859375*^9, 3.45987109278125*^9}, {3.459871159203125*^9, 
   3.4598711720625*^9}, {3.45987135090625*^9, 3.459871407171875*^9}, {
   3.45987145659375*^9, 3.459871478125*^9}, {3.459871589109375*^9, 
   3.459871592296875*^9}, 3.4601169693125*^9, {3.460118461109375*^9, 
   3.460118481453125*^9}, {3.46011946415625*^9, 3.46011947240625*^9}, {
   3.460119637546875*^9, 3.460119644546875*^9}, {3.460119681734375*^9, 
   3.460119721578125*^9}, {3.460120209078125*^9, 3.460120290125*^9}, {
   3.46012036575*^9, 3.460120412046875*^9}, {3.4603067331875*^9, 
   3.460306739625*^9}, {3.481479289703125*^9, 3.481479289765625*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "SelectRemaining", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SelectRemaining", "[", 
    RowBox[{"x_Integer", ",", "t_"}], "]"}], ":=", "x"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SelectRemaining", "[", 
    RowBox[{
     RowBox[{"s_", "[", "x__Integer", "]"}], ",", "t_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"s", "=!=", "t"}], ",", 
     RowBox[{"s", "[", "x", "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SelectRemaining", "[", 
   RowBox[{
    RowBox[{"CircleTimes", "[", "x__", "]"}], ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CircleTimes", "[", "x", "]"}], "/.", 
       RowBox[{
        RowBox[{"t", "[", "__", "]"}], "\[Rule]", "1"}]}], ")"}], "/.", 
     RowBox[{
      RowBox[{"CircleTimes", "[", "]"}], "\[Rule]", "1"}]}], ")"}], " ", "/.", 
   RowBox[{
    RowBox[{"CircleTimes", "[", "a_", "]"}], "\[Rule]", 
    "a"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SelectRemaining", "[", 
    RowBox[{
     RowBox[{"Plus", "[", 
      RowBox[{"x_", ",", "y__"}], "]"}], ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"SelectRemaining", "[", 
     RowBox[{
      RowBox[{"Plus", "[", "x", "]"}], ",", "t"}], "]"}], "+", 
    RowBox[{"SelectRemaining", "[", 
     RowBox[{
      RowBox[{"Plus", "[", "y", "]"}], ",", "t"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"SelectRemaining", ",", "Listable"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.4598704265625*^9, 3.459870444796875*^9}, {
   3.4598704926875*^9, 3.4598705345625*^9}, {3.459870623625*^9, 
   3.45987063721875*^9}, 3.459870702328125*^9, {3.459870740765625*^9, 
   3.4598707616875*^9}, {3.459870996734375*^9, 3.4598710279375*^9}, {
   3.45987108859375*^9, 3.45987109278125*^9}, {3.459871159203125*^9, 
   3.4598711720625*^9}, {3.45987135090625*^9, 3.459871407171875*^9}, {
   3.45987145659375*^9, 3.459871478125*^9}, {3.459871589109375*^9, 
   3.459871592296875*^9}, {3.460116937609375*^9, 3.460116938453125*^9}, {
   3.460116976359375*^9, 3.460117000953125*^9}, {3.460118487546875*^9, 
   3.46011850071875*^9}, {3.460119477046875*^9, 3.460119486015625*^9}, {
   3.460120181578125*^9, 3.46012018528125*^9}, {3.4601204325*^9, 
   3.460120459359375*^9}, {3.4603067436875*^9, 3.460306750921875*^9}, {
   3.481479311796875*^9, 3.481479311890625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Old", " ", 
      RowBox[{"version", ":", "\[IndentingNewLine]", 
       RowBox[{"GrMult", "[", 
        RowBox[{"gr1_", ",", "gr2_"}], "]"}]}]}], ":=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
          "gr1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
          RowBox[{
          "gr2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Det", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "gr1", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
               ",", 
               RowBox[{
               "gr2", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}]}], "}"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "2", ",", 
              RowBox[{"Length", "[", "gr1", "]"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "gr1", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "+", 
            RowBox[{
            "gr2", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "2", ",", 
             RowBox[{"Length", "[", "gr1", "]"}]}], "}"}]}], "]"}]}], "}"}], 
       ",", "1"}], "]"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GrMult", "[", 
      RowBox[{"gr1_", ",", "gr2_"}], "]"}], ":=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
          "gr1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
          RowBox[{
          "gr2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MatchQ", "[", 
               RowBox[{
                RowBox[{
                "gr1", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
                 ",", 
                RowBox[{"{", 
                 RowBox[{"_", ",", "_"}], "}"}]}], "]"}], ",", 
              RowBox[{"Det", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                 "gr1", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                 "gr2", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}], "}"}], "]"}], ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "2", ",", 
              RowBox[{"Length", "[", "gr1", "]"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "gr1", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "+", 
            RowBox[{
            "gr2", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "2", ",", 
             RowBox[{"Length", "[", "gr1", "]"}]}], "}"}]}], "]"}]}], "}"}], 
       ",", "1"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GrCombine", "[", 
      RowBox[{"gr1_", ",", "aindex_", ",", "gr2_", ",", "dindex_"}], "]"}], ":=",
      "\[IndentingNewLine]", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
          "gr1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
          RowBox[{
          "gr2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
         ",", 
         RowBox[{"Delete", "[", 
          RowBox[{"gr1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"aindex", "+", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Delete", "[", 
          RowBox[{"gr2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"dindex", "+", "1"}], "}"}]}], "}"}]}], "]"}]}], "}"}], 
       ",", "1"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"GrProd", "[", "grlist_List", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"grlist", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "grlist", "]"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MatchQ", "[", 
              RowBox[{
               RowBox[{"grlist", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "k"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"{", 
                RowBox[{"_", ",", "_"}], "}"}]}], "]"}], ",", 
             RowBox[{"Det", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"grlist", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "k"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"grlist", "\[LeftDoubleBracket]", 
                 RowBox[{"j", ",", "k"}], "\[RightDoubleBracket]"}]}], "}"}], 
              "]"}], ",", "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "2", ",", 
             RowBox[{"Length", "[", 
              RowBox[{
              "grlist", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "grlist", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"i", "+", "1"}], ",", 
             RowBox[{"Length", "[", "grlist", "]"}]}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"grlist", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "k"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "grlist", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "2", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
             "grlist", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
              "]"}]}], "}"}]}], "]"}]}], "}"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.457026588875*^9, 3.457026754921875*^9}, 
   3.4570276468125*^9, {3.45710688578125*^9, 3.45710694415625*^9}, {
   3.457108080359375*^9, 3.45710808940625*^9}, {3.4571094443125*^9, 
   3.45710944975*^9}, {3.457112074015625*^9, 3.45711212340625*^9}, {
   3.45711650040625*^9, 3.4571165004375*^9}, 3.457174200234375*^9, {
   3.473776375421875*^9, 3.47377638475*^9}, {3.47377641815625*^9, 
   3.47377642975*^9}, {3.473776468109375*^9, 3.47377649128125*^9}, {
   3.47377656121875*^9, 3.473776609171875*^9}, {3.481479612125*^9, 
   3.481479643640625*^9}, 3.4822337575*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetInputs", "[", 
   RowBox[{"mat_", ",", "var_", ",", "input_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"terms", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Reap", "[", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"mat", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "=!=", 
             "0"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"terms", "=", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Head", "[", 
                  RowBox[{"mat", "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
                 "===", "Plus"}], ",", 
                RowBox[{
                 RowBox[{"mat", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "/.", 
                 RowBox[{"Plus", "\[Rule]", "List"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"mat", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "}"}]}],
                "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"k", "=", "1"}], ",", 
               RowBox[{"k", "\[LessEqual]", 
                RowBox[{"Length", "[", "terms", "]"}]}], ",", 
               RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"SelectPart", "[", 
                   RowBox[{
                    RowBox[{
                    "terms", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}], ",", "var"}], "]"}], "===", 
                  "input"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Sow", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", 
                    RowBox[{"SelectRemaining", "[", 
                    RowBox[{
                    RowBox[{
                    "terms", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}], ",", "var"}], "]"}]}], "}"}], 
                   "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
              "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "mat", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}], 
       "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", "1"}], 
     "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.460125708609375*^9, 3.46012584121875*^9}, {
  3.4601258754375*^9, 3.460125889171875*^9}, {3.460125927*^9, 
  3.46012602440625*^9}, {3.460160677835453*^9, 3.460160678647953*^9}, {
  3.48147928978125*^9, 3.481479311921875*^9}, {3.48147966315625*^9, 
  3.481479678109375*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HomGr", "[", "1", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"HomGr", "[", "2", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"HomGr", "[", "3", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"HomGr", "[", 
    RowBox[{"1", ",", "2"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"HomGr", "[", 
    RowBox[{"2", ",", "3"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"HomGr", "[", 
    RowBox[{"1", ",", "2", ",", "3"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gr", "[", 
    RowBox[{"1", ",", "vars_List"}], "]"}], ":=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Length", "[", "vars", "]"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gr", "[", 
    RowBox[{
     RowBox[{"f_", "[", "y__Integer", "]"}], ",", "vars_List"}], "]"}], ":=", 
   RowBox[{"ReplacePart", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Length", "[", "vars", "]"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"First", "[", 
        RowBox[{"Position", "[", 
         RowBox[{"vars", ",", "f"}], "]"}], "]"}], "+", "1"}], "\[Rule]", 
      RowBox[{"HomGr", "[", "y", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gr", "[", 
    RowBox[{
     RowBox[{"CircleTimes", "[", "x__", "]"}], ",", "vars_List"}], "]"}], ":=", 
   RowBox[{"GrProd", "[", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Gr", "[", 
        RowBox[{"#", ",", "vars"}], "]"}], "&"}], ",", 
      RowBox[{"List", "[", "x", "]"}]}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.466347887515625*^9, 3.4663481004375*^9}, {
   3.466348157265625*^9, 3.466348205859375*^9}, {3.466348264671875*^9, 
   3.466348458109375*^9}, 3.46635134640625*^9, 3.46635152059375*^9, {
   3.47377691984375*^9, 3.473776951640625*^9}, {3.473776991390625*^9, 
   3.473777001390625*^9}, 3.4737771015625*^9, {3.4737771413125*^9, 
   3.47377718025*^9}, 3.48147962384375*^9, {3.481544086234375*^9, 
   3.48154408634375*^9}, {3.48154411715625*^9, 3.48154411721875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"4", "/", "28"}], "/", "10"}], ":", " ", 
    RowBox[{
    "algorithm", " ", "for", " ", "combining", " ", "the", " ", "periodic", 
     " ", "domains"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CombinePD", "[", 
     RowBox[{"adomains_", ",", "aindex_", ",", "ddomains_", ",", "dindex_"}], 
     "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "amatrix", ",", "dmatrix", ",", "intvectors", ",", "acoeffs", ",", 
        "dcoeffs"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"amatrix", "=", 
        RowBox[{"adomains", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", 
          RowBox[{"aindex", "+", "1"}]}], "\[RightDoubleBracket]"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"k", " ", "by", " ", "2", " ", "matrix"}], ",", " ", 
         RowBox[{
          RowBox[{"where", " ", "k"}], " ", "=", " ", 
          RowBox[{"num", " ", "of", " ", "a", " ", "domains"}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"dmatrix", "=", 
        RowBox[{"ddomains", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", 
          RowBox[{"dindex", "+", "1"}]}], "\[RightDoubleBracket]"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"l", " ", "by", " ", "2", " ", "matrix"}], ",", " ", 
         RowBox[{
          RowBox[{"where", " ", "l"}], " ", "=", " ", 
          RowBox[{"num", " ", "of", " ", "d", " ", "domains"}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"intvectors", "=", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"Transpose", "[", 
          RowBox[{"Join", "[", 
           RowBox[{"amatrix", ",", "dmatrix"}], "]"}], "]"}], "]"}]}], ";", 
       " ", 
       RowBox[{"(*", 
        RowBox[{
        "space", " ", "of", " ", "linear", " ", "relations", " ", "relating", 
         " ", "a", " ", "domains", " ", "and", " ", "d", " ", "domains"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"GrCombine", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"GrProd", "[", 
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{
               RowBox[{
               "intvectors", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Length", "[", "adomains", "]"}]}], "]"}], 
             "adomains"}], "]"}], ",", "aindex", ",", 
           RowBox[{"GrProd", "[", 
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{
               RowBox[{
               "intvectors", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}], ",", 
               RowBox[{"-", 
                RowBox[{"Length", "[", "ddomains", "]"}]}]}], "]"}], 
             "ddomains"}], "]"}], ",", "dindex"}], "]"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "intvectors", "]"}]}], "}"}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "For", " ", "each", " ", "vector", " ", "in", " ", "intvectors"}], ",", 
     " ", 
     RowBox[{"the", " ", "first", " ", "k", " ", "entries"}]}], "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.48145671428125*^9, 3.481456717484375*^9}, {
   3.4814568010625*^9, 3.481456834296875*^9}, {3.48145687825*^9, 
   3.481456953546875*^9}, {3.481458103515625*^9, 3.4814582150625*^9}, {
   3.481458361140625*^9, 3.48145845275*^9}, {3.481458528984375*^9, 
   3.481458579796875*^9}, {3.48145880984375*^9, 3.48145883040625*^9}, {
   3.481459002640625*^9, 3.48145900878125*^9}, {3.481459071984375*^9, 
   3.481459245859375*^9}, {3.481459407796875*^9, 3.48145961765625*^9}, {
   3.48145964834375*^9, 3.481459694125*^9}, 3.48145999771875*^9, {
   3.48147962384375*^9, 3.481479643671875*^9}, {3.48154720921875*^9, 
   3.481547210625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "These", " ", "functions", " ", "work", " ", "much", " ", "faster", " ", 
    "than", " ", "Inner", " ", "for", " ", "sparse", " ", 
    RowBox[{"arrays", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ArraySlots", "[", "v_SparseArray", "]"}], ":=", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ArrayRules", "[", "v", "]"}], "/.", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x_", "\[Rule]", "_"}], ")"}], "\[Rule]", "x"}]}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SparseInner", "[", 
      RowBox[{"ProductFunction_", ",", "m1_List", ",", "m2_List"}], "]"}], ":=", 
     RowBox[{"Inner", "[", 
      RowBox[{"ProductFunction", ",", "m1", ",", "m2", ",", "Plus"}], "]"}]}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{"SparseInner", "[", 
     RowBox[{
     "ProductFunction_", ",", "m1_SparseArray", ",", "m2_SparseArray"}], 
     "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"SparseArray", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Drop", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"First", "[", "#", "]"}], "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], ",", 
             RowBox[{"-", "1"}]}], "]"}], ",", 
           RowBox[{"Drop", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"First", "[", "#", "]"}], "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}], ",", "1"}], "]"}]}], "]"}], 
         "\[Rule]", 
         RowBox[{"Plus", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ProductFunction", "[", 
              RowBox[{
               RowBox[{"Extract", "[", 
                RowBox[{"m1", ",", 
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "]"}], ",", 
               RowBox[{"Extract", "[", 
                RowBox[{"m2", ",", 
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}]}], "]"}]}], "]"}], "&"}], "/@", 
            "#"}], ")"}]}]}], "&"}], " ", "/@", "\[IndentingNewLine]", 
       RowBox[{"Gather", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Tuples", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ArraySlots", "[", "m1", "]"}], ",", 
              RowBox[{"ArraySlots", "[", "m2", "]"}]}], "}"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Last", "[", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "]"}], "\[Equal]", 
             RowBox[{"First", "[", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "]"}]}], "&"}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Drop", "[", 
             RowBox[{
              RowBox[{
              "#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              ",", 
              RowBox[{"-", "1"}]}], "]"}], "\[Equal]", 
            RowBox[{"Drop", "[", 
             RowBox[{
              RowBox[{
              "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              ",", 
              RowBox[{"-", "1"}]}], "]"}]}], "&&", 
           RowBox[{
            RowBox[{"Drop", "[", 
             RowBox[{
              RowBox[{
              "#1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              ",", "1"}], "]"}], "\[Equal]", 
            RowBox[{"Drop", "[", 
             RowBox[{
              RowBox[{
              "#2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              ",", "1"}], "]"}]}]}], "&"}]}], "\[IndentingNewLine]", "]"}]}], 
      ",", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"Dimensions", "[", "m1", "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}], ",", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"Dimensions", "[", "m2", "]"}], ",", "1"}], "]"}]}], 
       "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.48146748465625*^9, {3.481477909953125*^9, 3.481477980078125*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "TensorProduct", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "TensorProduct", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Graded", "\[Rule]", "True"}], ",", 
     RowBox[{"ListGradings", "\[Rule]", "False"}], ",", 
     RowBox[{"ListEdges", "\[Rule]", "False"}], ",", 
     RowBox[{"MonitorProgress", "\[Rule]", "False"}], ",", 
     RowBox[{"AFiltrations", "\[Rule]", 
      RowBox[{"{", "}"}]}], ",", 
     RowBox[{"DFiltrations", "\[Rule]", 
      RowBox[{"{", "}"}]}], ",", 
     RowBox[{"SparseArrayForm", "\[Rule]", "True"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TensorProduct", "[", 
   RowBox[{"amodule_", ",", "aindex_", ",", "dmodule_", ",", "dindex_", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "avar", ",", " ", "dvar", ",", "newmodule", ",", " ", "numofagens", ",", 
      " ", "numofdgens", ",", "agens", ",", "dgens", ",", "genlist", ",", 
      "numofgens", ",", "typeavars", ",", "typeavarsfordchains", ",", 
      "newtypeavars", ",", "genlookup", ",", "adiffs", ",", "ddiffs", ",", 
      "dchains", ",", "apairs", ",", "dpairs", ",", "pairs", ",", "inputs", 
      ",", "i", ",", "j", ",", "k", ",", "idem", ",", "prodhom", ",", 
      "highestmult", ",", "apdcoeffs", ",", "dpdcoeffs", ",", "newagr", ",", 
      "newdgr", ",", "x", ",", "y", ",", "starttime"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"starttime", "=", 
      RowBox[{"SessionTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"newmodule", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", "+", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"OptionValue", "[", "Graded", "]"}], ",", "2", ",", "0"}],
            "]"}], "+", 
          RowBox[{"Length", "[", 
           RowBox[{"OptionValue", "[", "AFiltrations", "]"}], "]"}], "+", 
          RowBox[{"Length", "[", 
           RowBox[{"OptionValue", "[", "DFiltrations", "]"}], "]"}]}], 
         "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"avar", "=", 
      RowBox[{"amodule", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "aindex", ",", "1"}], "\[RightDoubleBracket]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"dvar", "=", 
      RowBox[{"dmodule", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "dindex", ",", "1"}], "\[RightDoubleBracket]"}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "newmodule", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{
          "amodule", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          ",", "aindex"}], "]"}], ",", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{
          "dmodule", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          ",", "dindex"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"numofagens", "=", 
      RowBox[{"Length", "[", 
       RowBox[{
       "amodule", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"numofdgens", "=", 
      RowBox[{"Length", "[", 
       RowBox[{
       "dmodule", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "List", " ", "the", " ", "generators", " ", "of", " ", "the", " ", 
        "A"}], "-", 
       RowBox[{"module", " ", "and", " ", "D"}], "-", 
       RowBox[{"module", " ", "according", " ", "to", " ", 
        RowBox[{"idempotent", ".", " ", "Then"}], " ", "genlist", " ", "is", 
        " ", "just", " ", "the", " ", "list", " ", "of", " ", "pairs", " ", 
        "of", " ", "generators", " ", "from", " ", "the", " ", "same", " ", 
        RowBox[{"idempotents", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"agens", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], ";", 
     RowBox[{"dgens", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", "numofagens"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"agens", "\[LeftDoubleBracket]", 
          RowBox[{"amodule", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "i", ",", "aindex"}], "\[RightDoubleBracket]"}], 
          "\[RightDoubleBracket]"}], ",", "i"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", "numofdgens"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dgens", "\[LeftDoubleBracket]", 
          RowBox[{"dmodule", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "i", ",", "dindex"}], "\[RightDoubleBracket]"}], 
          "\[RightDoubleBracket]"}], ",", "i"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"genlist", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"agens", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "i"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"dgens", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "j"}], "\[RightDoubleBracket]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
             "agens", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
             "dgens", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
             "]"}]}], "}"}]}], "]"}], ",", "2"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"numofgens", " ", "=", " ", 
      RowBox[{"Length", "[", "genlist", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", "numofgens"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"genlookup", "[", 
         RowBox[{
         "genlist", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "]"}], "=", "i"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Record", " ", 
       RowBox[{"idempotents", "."}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SessionTime", "[", "]"}], "-", "starttime"}], ",", 
         "\"\< About to compute idempotents.\>\""}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "newmodule", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Delete", "[", 
           RowBox[{
            RowBox[{"amodule", "\[LeftDoubleBracket]", 
             RowBox[{"2", ",", 
              RowBox[{"genlist", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], 
             "\[RightDoubleBracket]"}], ",", "aindex"}], "]"}], ",", " ", 
          RowBox[{"Delete", "[", 
           RowBox[{
            RowBox[{"dmodule", "\[LeftDoubleBracket]", 
             RowBox[{"2", ",", 
              RowBox[{"genlist", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], 
             "\[RightDoubleBracket]"}], ",", "dindex"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "numofgens"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "Graded", "]"}], ",", 
       RowBox[{
        RowBox[{
        "newmodule", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
        "=", 
        RowBox[{"CombinePD", "[", 
         RowBox[{
          RowBox[{
          "amodule", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
          ",", "aindex", ",", 
          RowBox[{
          "dmodule", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
          ",", "dindex"}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Now", " ", "the", " ", "fun", " ", 
       RowBox[{"part", ":", " ", 
        RowBox[{"computing", " ", "all", " ", "the", " ", 
         RowBox[{"differentials", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"We", "'"}], "ll", " ", "assume", " ", "that", " ", "the", 
        " ", "A"}], "-", 
       RowBox[{"module", " ", "is", " ", 
        RowBox[{"bounded", ".", " ", 
         RowBox[{"Let", "'"}]}], "s", " ", "compute", " ", "the", " ", 
        RowBox[{"bound", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Make", " ", "a", " ", "list", " ", "of", " ", "all", " ", "the", " ", 
        "sequences", " ", "of", " ", "algebra", " ", "elements", " ", "that", 
        " ", "occur", " ", "in", " ", "the", " ", "relevant", " ", "factor", 
        " ", "in", " ", "the", " ", "A"}], "-", 
       RowBox[{"module", "."}]}], "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"BUG", " ", "TO", " ", 
        RowBox[{"FIX", ":"}]}], " ", "/.", " ", 
       RowBox[{
       "DOES", " ", "NOT", " ", "WORK", " ", "ON", " ", "SPARSE", " ", 
        "ARRAY", " ", 
        RowBox[{"OBJECTS", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"inputs", "=", 
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"Sort", "[", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{"SelectPart", "[", 
               RowBox[{
                RowBox[{
                "amodule", "\[LeftDoubleBracket]", "3", 
                 "\[RightDoubleBracket]"}], ",", "avar"}], "]"}], "/.", 
              RowBox[{
               RowBox[{"n_Integer", " ", "x_"}], "\[Rule]", "x"}]}], "]"}], 
            ",", "2", ",", "Plus"}], "]"}], ",", "_Integer"}], "]"}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"highestmult", "=", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "CircleTimes"}], ",", 
           RowBox[{"Length", "[", "#", "]"}], ",", "1"}], "]"}], "&"}], "/@", 
        "inputs"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SessionTime", "[", "]"}], "-", "starttime"}], ",", 
         "\"\< Inputs: \>\"", ",", "inputs", ",", 
         "\"\<. Highest multiplication: \>\"", ",", "highestmult", ",", 
         "\"\<. About to compute dchains.\>\""}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Find", " ", "all", " ", "chains", " ", "of", " ", "arrows", " ", "in", 
       " ", "the", " ", "D", " ", "module"}], "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"typeavars", "=", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{
         RowBox[{
         "dmodule", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         ",", 
         RowBox[{"Position", "[", 
          RowBox[{
           RowBox[{
           "dmodule", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"_", ",", "0"}], "}"}]}], "]"}]}], "]"}], 
       "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"typeavarsfordchains", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"typeavars", ",", "dvar"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"newtypeavars", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"typeavars", ",", 
        RowBox[{
         RowBox[{"Extract", "[", 
          RowBox[{
           RowBox[{
           "amodule", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"Position", "[", 
            RowBox[{
             RowBox[{
             "amodule", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], ",", 
             RowBox[{"{", 
              RowBox[{"_", ",", "0"}], "}"}]}], "]"}]}], "]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Start", " ", "with", " ", "the", " ", "D", " ", "module"}], 
       ",", " ", 
       RowBox[{
       "but", " ", "have", " ", "to", " ", "eliminate", " ", "edges", " ", 
        "labeled", " ", "with", " ", "the", " ", "identity", " ", "in", " ", 
        "the", " ", "appropriate", " ", 
        RowBox[{"slot", ".", " ", 
         RowBox[{
         "dchains", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
        " ", "contains", " ", "the", " ", "chains", " ", "of", " ", "length", 
        " ", 
        RowBox[{"i", ".", " ", "Also"}]}], ",", " ", 
       RowBox[{
       "ddiffs", " ", "records", " ", "the", " ", "unmarked", " ", "edges", 
        " ", "in", " ", "the", " ", "D", " ", 
        RowBox[{"module", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"dchains", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "highestmult", "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "dchains", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=", 
      RowBox[{
       RowBox[{
       "dmodule", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{
          "dmodule", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
          "]"}], "/.", 
         RowBox[{
          RowBox[{"dvar", "[", "__", "]"}], "\[Rule]", "0"}]}], ")"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<dchains\[LeftDoubleBracket]1\[RightDoubleBracket]=\>\"", ",", 
           RowBox[{
            RowBox[{
            "dchains", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
             "//", "MatrixForm"}]}], "]"}]}], "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "2"}], ",", 
       RowBox[{"i", "\[LessEqual]", "highestmult"}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
         "dchains", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "=", 
         RowBox[{"Expand", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Group", "[", 
               RowBox[{
                RowBox[{"CollectVars", "[", 
                 RowBox[{"MapAll", "[", 
                  RowBox[{"Distribute", ",", "#"}], "]"}], "]"}], ",", 
                "typeavarsfordchains"}], "]"}], "&"}], ",", 
             RowBox[{"SparseInner", "[", 
              RowBox[{"CircleTimes", ",", 
               RowBox[{"dchains", "\[LeftDoubleBracket]", 
                RowBox[{"i", "-", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{
               "dchains", "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}]}], "]"}], ",", 
             RowBox[{"{", "2", "}"}]}], "]"}], ",", 
           RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"SessionTime", "[", "]"}], "-", "starttime"}], ",", 
            "\"\< Just computed dchains\[LeftDoubleBracket]\>\"", ",", "i", 
            ",", "\"\<\[RightDoubleBracket].\>\""}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<dchains\[LeftDoubleBracket]\>\"", ",", "i", ",", 
            "\"\<\[RightDoubleBracket]=\>\"", ",", 
            RowBox[{
             RowBox[{
             "dchains", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], "//", "MatrixForm"}]}], "]"}]}], 
         "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SessionTime", "[", "]"}], "-", "starttime"}], ",", 
         "\"\< Done computing the D chains.\>\""}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"apairs", "=", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"GetInputs", "[", 
         RowBox[{
          RowBox[{
          "amodule", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
          ",", "avar", ",", 
          RowBox[{
          "inputs", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "inputs", "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"dpairs", "=", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"GetInputs", "[", 
         RowBox[{
          RowBox[{"dchains", "\[LeftDoubleBracket]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Head", "[", 
               RowBox[{
               "inputs", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}], "]"}], "===", "CircleTimes"}], ",", 
             RowBox[{"Length", "[", 
              RowBox[{
              "inputs", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "]"}], ",", "1"}], "]"}], 
           "\[RightDoubleBracket]"}], ",", "dvar", ",", 
          RowBox[{
           RowBox[{
           "inputs", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "/.", 
           RowBox[{"avar", "\[Rule]", "dvar"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "inputs", "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"adiffs", "=", 
      RowBox[{"GetInputs", "[", 
       RowBox[{
        RowBox[{
        "amodule", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
        ",", "avar", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ddiffs", "=", 
      RowBox[{"GetInputs", "[", 
       RowBox[{
        RowBox[{
        "dmodule", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
        ",", "dvar", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SessionTime", "[", "]"}], "-", "starttime"}], ",", 
         "\"\< Done computing the A diffs and D diffs.\>\""}], "]"}]}], "]"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<A pairs: \>\"", ",", 
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{"inputs", ",", "apairs"}], "}"}], "]"}]}], "]"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<D pairs: \>\"", ",", 
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{"inputs", ",", "dpairs"}], "}"}], "]"}]}], "]"}]}], 
        "]"}], ";"}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"pairs", "=", 
      RowBox[{"Sort", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Join", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"genlookup", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"apairs", "\[LeftDoubleBracket]", 
                    RowBox[{"input", ",", "i", ",", "1"}], 
                    "\[RightDoubleBracket]"}], ",", 
                   RowBox[{"dpairs", "\[LeftDoubleBracket]", 
                    RowBox[{"input", ",", "j", ",", "1"}], 
                    "\[RightDoubleBracket]"}]}], "}"}], "]"}], ",", 
                RowBox[{"genlookup", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"apairs", "\[LeftDoubleBracket]", 
                    RowBox[{"input", ",", "i", ",", "2"}], 
                    "\[RightDoubleBracket]"}], ",", 
                   RowBox[{"dpairs", "\[LeftDoubleBracket]", 
                    RowBox[{"input", ",", "j", ",", "2"}], 
                    "\[RightDoubleBracket]"}]}], "}"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"apairs", "\[LeftDoubleBracket]", 
                    RowBox[{"input", ",", "i", ",", "3"}], 
                    "\[RightDoubleBracket]"}], "\[CircleTimes]", 
                   RowBox[{"dpairs", "\[LeftDoubleBracket]", 
                    RowBox[{"input", ",", "j", ",", "3"}], 
                    "\[RightDoubleBracket]"}]}], "/.", 
                  RowBox[{
                   RowBox[{"CircleTimes", "[", "a_", "]"}], "\[Rule]", 
                   "a"}]}], "/.", 
                 RowBox[{
                  RowBox[{"CircleTimes", "[", "]"}], "\[Rule]", "1"}]}]}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"input", ",", 
                RowBox[{"Length", "[", "inputs", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{
                 "apairs", "\[LeftDoubleBracket]", "input", 
                  "\[RightDoubleBracket]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{
                 "dpairs", "\[LeftDoubleBracket]", "input", 
                  "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], 
             "\[IndentingNewLine]", "]"}], ",", "2"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"idem", "=", 
                RowBox[{"dmodule", "\[LeftDoubleBracket]", 
                 RowBox[{"2", ",", 
                  RowBox[{"ddiffs", "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                  "dindex"}], "\[RightDoubleBracket]"}]}], 
               RowBox[{"(*", 
                RowBox[{"1", " ", "or", " ", "2"}], "*)"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Table", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"genlookup", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"agens", "\[LeftDoubleBracket]", 
                    RowBox[{"idem", ",", "j"}], "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{"ddiffs", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], 
                    "}"}], "]"}], ",", 
                   RowBox[{"genlookup", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"agens", "\[LeftDoubleBracket]", 
                    RowBox[{"idem", ",", "j"}], "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{"ddiffs", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], 
                    "}"}], "]"}], ",", 
                   RowBox[{"ddiffs", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}]}], 
                  "}"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{
                    "agens", "\[LeftDoubleBracket]", "idem", 
                    "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}]}], ",",
               "\[IndentingNewLine]", " ", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Length", "[", "ddiffs", "]"}]}], "}"}]}], "]"}], ",",
             "1"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"idem", "=", 
                RowBox[{"amodule", "\[LeftDoubleBracket]", 
                 RowBox[{"2", ",", 
                  RowBox[{"adiffs", "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                  "aindex"}], "\[RightDoubleBracket]"}]}], 
               RowBox[{"(*", 
                RowBox[{"1", " ", "or", " ", "2"}], "*)"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Table", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"genlookup", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"adiffs", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"dgens", "\[LeftDoubleBracket]", 
                    RowBox[{"idem", ",", "j"}], "\[RightDoubleBracket]"}]}], 
                    "}"}], "]"}], ",", 
                   RowBox[{"genlookup", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"adiffs", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"dgens", "\[LeftDoubleBracket]", 
                    RowBox[{"idem", ",", "j"}], "\[RightDoubleBracket]"}]}], 
                    "}"}], "]"}], ",", 
                   RowBox[{"adiffs", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}]}], 
                  "}"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{
                    "dgens", "\[LeftDoubleBracket]", "idem", 
                    "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}]}], ",",
               "\[IndentingNewLine]", " ", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Length", "[", "adiffs", "]"}]}], "}"}]}], "]"}], ",",
             "1"}], "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "<", 
            RowBox[{
            "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
           ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
             "#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "==", 
             RowBox[{
             "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "&&", 
            RowBox[{
             RowBox[{
             "#1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "<", 
             RowBox[{
             "#2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}],
            ")"}]}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SessionTime", "[", "]"}], "-", "starttime"}], ",", 
         "\"\< Done computing all the pairs.\>\""}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "newmodule", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
      "=", 
      RowBox[{"SparseArray", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"numofgens", ",", "numofgens"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "pairs", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"newmodule", "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", 
          RowBox[{"pairs", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"pairs", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], 
         "\[RightDoubleBracket]"}], "+=", 
        RowBox[{"pairs", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "newmodule", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
      "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "&"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Group", "[", 
            RowBox[{"#", ",", "newtypeavars"}], "]"}], "&"}], ",", 
          RowBox[{
          "newmodule", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SessionTime", "[", "]"}], "-", "starttime"}], ",", 
         "\"\< Done building the matrix. About to compute gradings.\>\""}], 
        "]"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "Graded", "]"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
         "newmodule", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], 
         "=", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"prodhom", "=", 
             RowBox[{
              RowBox[{"amodule", "\[LeftDoubleBracket]", 
               RowBox[{"5", ",", 
                RowBox[{"genlist", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"aindex", "+", "1"}]}], "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{"dmodule", "\[LeftDoubleBracket]", 
               RowBox[{"5", ",", 
                RowBox[{"genlist", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"dindex", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "prodhom", " ", "equals", " ", "a", " ", "linear", " ", 
               "combination", " ", "of", " ", "homological", " ", 
               "components", " ", "of", " ", "gradings", " ", "of", " ", 
               "periodic", " ", "domains"}], ",", " ", 
              RowBox[{"not", " ", "necessarily", " ", 
               RowBox[{"uniquely", ".", " ", "Find"}], " ", 
               RowBox[{"it", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"apdcoeffs", "=", 
             RowBox[{"Table", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"Length", "[", 
                 RowBox[{
                 "amodule", "\[LeftDoubleBracket]", "4", 
                  "\[RightDoubleBracket]"}], "]"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"dpdcoeffs", "=", 
             RowBox[{"Table", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"Length", "[", 
                 RowBox[{
                 "dmodule", "\[LeftDoubleBracket]", "4", 
                  "\[RightDoubleBracket]"}], "]"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Clear", "[", "x", "]"}], ";", 
            RowBox[{"Clear", "[", "y", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"apdcoeffs", ",", "dpdcoeffs"}], "}"}], "=", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"x", "[", "j", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "amodule", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"y", "[", "j", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "dmodule", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}]}], 
               "}"}], "/.", 
              RowBox[{"Flatten", "[", 
               RowBox[{"FindInstance", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "j", "]"}], " ", 
                    RowBox[{"amodule", "\[LeftDoubleBracket]", 
                    RowBox[{"4", ",", "j", ",", 
                    RowBox[{"aindex", "+", "1"}]}], 
                    "\[RightDoubleBracket]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "amodule", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], "+", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"y", "[", "j", "]"}], " ", 
                    RowBox[{"dmodule", "\[LeftDoubleBracket]", 
                    RowBox[{"4", ",", "j", ",", 
                    RowBox[{"dindex", "+", "1"}]}], 
                    "\[RightDoubleBracket]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "dmodule", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}]}], 
                  "\[Equal]", "prodhom"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"x", "[", "j", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "amodule", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], ",", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"y", "[", "j", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "dmodule", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}]}], 
                  "]"}], ",", "\[IndentingNewLine]", "Integers"}], "]"}], 
               "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Now", ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", "apdcoeffs", ")"}]}], 
                RowBox[{"(", 
                 RowBox[{"a", " ", 
                  RowBox[{"per", ".", " ", "domains"}]}], ")"}], " ", "times",
                 " ", "the", " ", "grading", " ", "of", " ", "the", " ", 
                "a"}], "-", 
               RowBox[{
               "module", " ", "element", " ", "and", " ", "the", " ", "d"}], 
               "-", 
               RowBox[{"module", " ", "element", " ", "times"}], " ", "-", 
               RowBox[{
                RowBox[{"(", "dpdcoeffs", ")"}], 
                RowBox[{"(", 
                 RowBox[{"d", " ", 
                  RowBox[{"per", ".", " ", "domains"}]}], ")"}], " ", "will", 
                " ", "have", " ", "opposite", " ", "homological", " ", 
                "gradings", " ", "in", " ", "the", " ", "relevant", " ", 
                RowBox[{"factors", ".", " ", "So"}], " ", "we", " ", "can", 
                " ", "now", " ", "join", " ", "them", " ", "together", " ", 
                "to", " ", "get", " ", "the", " ", "new", " ", 
                RowBox[{"grading", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"newagr", "=", 
             RowBox[{"GrProd", "[", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "apdcoeffs"}], " ", 
                 RowBox[{
                 "amodule", "\[LeftDoubleBracket]", "4", 
                  "\[RightDoubleBracket]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"amodule", "\[LeftDoubleBracket]", 
                  RowBox[{"5", ",", 
                   RowBox[{"genlist", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], 
                  "\[RightDoubleBracket]"}], "}"}]}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"newdgr", "=", 
             RowBox[{"GrProd", "[", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"dmodule", "\[LeftDoubleBracket]", 
                  RowBox[{"5", ",", 
                   RowBox[{"genlist", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], 
                  "\[RightDoubleBracket]"}], "}"}], ",", 
                RowBox[{
                 RowBox[{"-", "dpdcoeffs"}], " ", 
                 RowBox[{
                 "dmodule", "\[LeftDoubleBracket]", "4", 
                  "\[RightDoubleBracket]"}]}]}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"OptionValue", "[", "ListGradings", "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<For generator \>\"", ",", "i", ",", "\"\<=\>\"", ",", 
                 RowBox[{
                 "genlist", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}], ",", "\"\<, prodhom=\>\"", ",", 
                 "prodhom", ",", " ", "\"\<, apdcoeffs=\>\"", ",", 
                 "apdcoeffs", ",", "\"\<, dpdcoeffs=\>\"", ",", "dpdcoeffs"}],
                 "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{"\"\<The new a grading is the product of \>\"", ",", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "apdcoeffs"}], " ", 
                    RowBox[{
                    "amodule", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"amodule", "\[LeftDoubleBracket]", 
                    RowBox[{"5", ",", 
                    RowBox[{"genlist", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], 
                    "\[RightDoubleBracket]"}], "}"}]}], "]"}], ",", 
                 "\"\< which is \>\"", ",", " ", "newagr"}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{"\"\<The new d grading is the product of \>\"", ",", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"dmodule", "\[LeftDoubleBracket]", 
                    RowBox[{"5", ",", 
                    RowBox[{"genlist", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], 
                    "\[RightDoubleBracket]"}], "}"}], ",", 
                   RowBox[{
                    RowBox[{"-", "dpdcoeffs"}], " ", 
                    RowBox[{
                    "dmodule", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}]}], "]"}], ",", 
                 "\"\< which is \>\"", ",", " ", "newdgr"}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{"\"\<So the grading is \>\"", ",", " ", 
                 RowBox[{"GrCombine", "[", 
                  RowBox[{
                  "newagr", ",", "aindex", ",", "newdgr", ",", "dindex"}], 
                  "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ">", 
                "0"}], " ", "&&", " ", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"OptionValue", "[", "MonitorProgress", "]"}]}], 
                 "]"}], "\[Equal]", "0"}]}], ",", " ", 
              RowBox[{"Print", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"SessionTime", "[", "]"}], "-", "starttime"}], ",", 
                "\"\< Done computing the gradings of \>\"", ",", " ", "i", 
                ",", "\"\< generators.\>\""}], "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "The", " ", "new", " ", "grading", " ", "is", " ", "gotten", " ",
               "by", " ", "adding", " ", "together", " ", "the", " ", 
              "Maslov", " ", "component", " ", "of", " ", "newagr", " ", 
              "and", " ", "newdgr", " ", "and", " ", "then", " ", 
              "concatenating", " ", "the", " ", "remaining", " ", 
              "homological", " ", 
              RowBox[{"components", "."}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"GrCombine", "[", 
             RowBox[{"newagr", ",", "aindex", ",", "newdgr", ",", "dindex"}], 
             "]"}]}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "numofgens"}], "}"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Record", " ", "supplementary", " ", 
        RowBox[{"grading", "/", "filtration"}], " ", "data"}], ",", " ", 
       RowBox[{"if", " ", 
        RowBox[{"any", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", 
         RowBox[{"OptionValue", "[", "AFiltrations", "]"}], "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"newmodule", "\[LeftDoubleBracket]", 
         RowBox[{"3", "+", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"OptionValue", "[", "Graded", "]"}], ",", "2", ",", "0"}],
            "]"}], "+", "i"}], "\[RightDoubleBracket]"}], "=", 
        "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"amodule", "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{
             RowBox[{"OptionValue", "[", "AFiltrations", "]"}], 
             "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"genlist", "\[LeftDoubleBracket]", 
             RowBox[{"j", ",", "1"}], "\[RightDoubleBracket]"}]}], 
           "\[RightDoubleBracket]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "numofgens"}], "}"}]}], "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", 
         RowBox[{"OptionValue", "[", "DFiltrations", "]"}], "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"newmodule", "\[LeftDoubleBracket]", 
         RowBox[{"3", "+", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"OptionValue", "[", "Graded", "]"}], ",", "2", ",", "0"}],
            "]"}], "+", 
          RowBox[{"Length", "[", 
           RowBox[{"OptionValue", "[", "AFiltrations", "]"}], "]"}], "+", 
          "i"}], "\[RightDoubleBracket]"}], "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"dmodule", "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{
             RowBox[{"OptionValue", "[", "DFiltrations", "]"}], 
             "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"genlist", "\[LeftDoubleBracket]", 
             RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}]}], 
           "\[RightDoubleBracket]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "numofgens"}], "}"}]}], "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "SparseArrayForm", "]"}], ",", 
       "\[IndentingNewLine]", "newmodule", ",", "\[IndentingNewLine]", 
       RowBox[{"MapAt", "[", 
        RowBox[{"Normal", ",", "newmodule", ",", "3"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.451068342046875*^9, 3.4510684385*^9}, {
   3.4510687181875*^9, 3.451068734796875*^9}, {3.451068774828125*^9, 
   3.45106892128125*^9}, {3.451069007015625*^9, 3.4510690314375*^9}, {
   3.45106918371875*^9, 3.451069207875*^9}, {3.451069239171875*^9, 
   3.45106932065625*^9}, {3.45106939965625*^9, 3.45106942515625*^9}, {
   3.451069476671875*^9, 3.451069630640625*^9}, {3.451069913015625*^9, 
   3.451070175015625*^9}, {3.451070236625*^9, 3.451070293390625*^9}, {
   3.45107034171875*^9, 3.451070538890625*^9}, {3.451070612640625*^9, 
   3.4510706290625*^9}, {3.45107070021875*^9, 3.451070720546875*^9}, {
   3.45107075915625*^9, 3.4510707640625*^9}, 3.451070817765625*^9, {
   3.45107105346875*^9, 3.451071059203125*^9}, {3.451072268203125*^9, 
   3.4510722806875*^9}, {3.45107232484375*^9, 3.45107232565625*^9}, {
   3.45107251521875*^9, 3.45107271959375*^9}, {3.451072888953125*^9, 
   3.4510728948125*^9}, {3.4510729505*^9, 3.451073007734375*^9}, {
   3.45108603684375*^9, 3.451086115875*^9}, {3.451086161328125*^9, 
   3.451086289046875*^9}, {3.45108633640625*^9, 3.45108646975*^9}, {
   3.45108677815625*^9, 3.451086778984375*^9}, {3.451086864890625*^9, 
   3.451086870234375*^9}, {3.451087027203125*^9, 3.451087138953125*^9}, {
   3.451087170046875*^9, 3.4510872385625*^9}, {3.456590440375*^9, 
   3.456590489796875*^9}, {3.456590531625*^9, 3.456590567921875*^9}, {
   3.4565906100625*^9, 3.45659072778125*^9}, {3.456590792296875*^9, 
   3.45659090615625*^9}, {3.4565910071875*^9, 3.45659110040625*^9}, 
   3.45659180434375*^9, {3.4566146674375*^9, 3.45661470090625*^9}, {
   3.456614740546875*^9, 3.456614763203125*^9}, {3.456614794265625*^9, 
   3.456614977375*^9}, {3.456615069640625*^9, 3.456615080203125*^9}, {
   3.456615191796875*^9, 3.45661522015625*^9}, {3.456615265921875*^9, 
   3.45661529671875*^9}, {3.456615368140625*^9, 3.456615370921875*^9}, {
   3.456615443375*^9, 3.456615469859375*^9}, {3.4566155270625*^9, 
   3.456615542484375*^9}, {3.456617021765625*^9, 3.456617030171875*^9}, {
   3.45661747975*^9, 3.456617516265625*^9}, {3.4566175815*^9, 
   3.456617594109375*^9}, {3.4566176370625*^9, 3.456617781328125*^9}, {
   3.4566586679375*^9, 3.45665869353125*^9}, 3.4566592380625*^9, {
   3.456659758828125*^9, 3.45665988103125*^9}, {3.45665991203125*^9, 
   3.4566601839375*^9}, {3.4566602144375*^9, 3.456660285734375*^9}, {
   3.456660468484375*^9, 3.45666046884375*^9}, {3.456660703078125*^9, 
   3.456660754609375*^9}, {3.456660801625*^9, 3.456661158203125*^9}, {
   3.456662507640625*^9, 3.456662697359375*^9}, {3.456662845921875*^9, 
   3.456662958328125*^9}, {3.456663083671875*^9, 3.456663329625*^9}, {
   3.45666337553125*^9, 3.456663392234375*^9}, {3.45666351184375*^9, 
   3.456663530625*^9}, {3.456663799515625*^9, 3.456663804203125*^9}, {
   3.45666385709375*^9, 3.456663923421875*^9}, {3.456663956625*^9, 
   3.456663965640625*^9}, {3.45666402209375*^9, 3.456664100453125*^9}, {
   3.456664158796875*^9, 3.45666431065625*^9}, {3.456664344625*^9, 
   3.456664560328125*^9}, {3.456664672125*^9, 3.456664997875*^9}, {
   3.45666502815625*^9, 3.45666504309375*^9}, {3.456665075921875*^9, 
   3.456665108265625*^9}, {3.45666595453125*^9, 3.456666019015625*^9}, {
   3.456666073328125*^9, 3.456666130546875*^9}, {3.456670705078125*^9, 
   3.456670725359375*^9}, {3.456670766984375*^9, 3.45667108465625*^9}, 
   3.4566711525*^9, {3.45667119875*^9, 3.456671328203125*^9}, {
   3.4566715080625*^9, 3.456671527328125*^9}, {3.45667201084375*^9, 
   3.45667201415625*^9}, {3.4566729344375*^9, 3.45667303303125*^9}, {
   3.456673069828125*^9, 3.456673091875*^9}, {3.456673364390625*^9, 
   3.45667336603125*^9}, {3.456673522171875*^9, 3.456673536171875*^9}, {
   3.456673588390625*^9, 3.45667360903125*^9}, {3.45667364653125*^9, 
   3.45667364715625*^9}, {3.456673707765625*^9, 3.456673792515625*^9}, {
   3.45667384571875*^9, 3.456673856015625*^9}, {3.456674313375*^9, 
   3.45667432834375*^9}, {3.456674601265625*^9, 3.456674606109375*^9}, {
   3.456674739296875*^9, 3.45667475378125*^9}, {3.456674801015625*^9, 
   3.456674802140625*^9}, {3.4566748445*^9, 3.456674875078125*^9}, {
   3.456677037453125*^9, 3.456677048609375*^9}, {3.4566771334375*^9, 
   3.45667722215625*^9}, {3.456677258546875*^9, 3.456677338421875*^9}, {
   3.4566795239375*^9, 3.456679525328125*^9}, {3.456679564859375*^9, 
   3.456679632421875*^9}, {3.456679670625*^9, 3.45667972053125*^9}, {
   3.456679920328125*^9, 3.456679927546875*^9}, {3.45668025725*^9, 
   3.456680260265625*^9}, {3.456680738203125*^9, 3.45668084840625*^9}, 
   3.456680883453125*^9, {3.45668102365625*^9, 3.45668106571875*^9}, {
   3.4566813334375*^9, 3.45668135575*^9}, {3.45668139865625*^9, 
   3.456681399015625*^9}, {3.456681774671875*^9, 3.45668179159375*^9}, {
   3.456681828765625*^9, 3.456681845671875*^9}, {3.456681919875*^9, 
   3.456681936546875*^9}, {3.456682036296875*^9, 3.45668210825*^9}, {
   3.45668220578125*^9, 3.456682266953125*^9}, {3.4568307643125*^9, 
   3.45683080015625*^9}, {3.456831045671875*^9, 3.4568312201875*^9}, {
   3.456831265859375*^9, 3.45683138403125*^9}, {3.45683238640625*^9, 
   3.456832389703125*^9}, {3.456836542734375*^9, 3.456836585515625*^9}, {
   3.456836626125*^9, 3.456836628875*^9}, {3.45683670875*^9, 
   3.456836765484375*^9}, {3.456845317765625*^9, 3.456845321515625*^9}, {
   3.4568457935*^9, 3.4568457969375*^9}, {3.45684582809375*^9, 
   3.45684583015625*^9}, {3.456846801171875*^9, 3.456846860640625*^9}, {
   3.456847110546875*^9, 3.4568472104375*^9}, {3.456847384265625*^9, 
   3.456847418125*^9}, {3.456847484484375*^9, 3.45684750753125*^9}, {
   3.456847721765625*^9, 3.4568477681875*^9}, {3.4570297684375*^9, 
   3.45702995040625*^9}, {3.4570973381875*^9, 3.457097385859375*^9}, {
   3.4571041406875*^9, 3.457104268734375*^9}, {3.4571043750625*^9, 
   3.457104397484375*^9}, {3.457104430921875*^9, 3.457104574296875*^9}, {
   3.457104614140625*^9, 3.4571048083125*^9}, {3.457104943828125*^9, 
   3.45710497728125*^9}, {3.457105064515625*^9, 3.457105089890625*^9}, {
   3.457105223671875*^9, 3.457105294796875*^9}, {3.45710536675*^9, 
   3.457105397828125*^9}, {3.457105433140625*^9, 3.45710544103125*^9}, {
   3.45710563065625*^9, 3.457105708625*^9}, {3.4571057809375*^9, 
   3.457105790390625*^9}, {3.457105844453125*^9, 3.457105874609375*^9}, {
   3.45710598190625*^9, 3.45710599084375*^9}, {3.45710880690625*^9, 
   3.457108830953125*^9}, {3.45710887959375*^9, 3.457108981890625*^9}, {
   3.457109016546875*^9, 3.457109107421875*^9}, {3.457109143796875*^9, 
   3.457109234359375*^9}, {3.4571092950625*^9, 3.45710931090625*^9}, {
   3.457109352765625*^9, 3.457109382859375*^9}, {3.457109515203125*^9, 
   3.457109536171875*^9}, {3.457109581546875*^9, 3.45710958275*^9}, {
   3.457109613234375*^9, 3.457109825453125*^9}, {3.45710993134375*^9, 
   3.45711000778125*^9}, {3.45711019821875*^9, 3.457110212109375*^9}, 
   3.45711077278125*^9, {3.45711086640625*^9, 3.45711086653125*^9}, {
   3.457110921328125*^9, 3.45711092203125*^9}, {3.45711097971875*^9, 
   3.457111005515625*^9}, {3.4571122710625*^9, 3.457112293421875*^9}, {
   3.457113236578125*^9, 3.45711327171875*^9}, {3.457116065921875*^9, 
   3.457116200109375*^9}, {3.4571162505625*^9, 3.457116257015625*^9}, {
   3.457116387125*^9, 3.457116401046875*^9}, {3.45711656021875*^9, 
   3.457116563875*^9}, {3.457176371046875*^9, 3.457176373203125*^9}, {
   3.45717668325*^9, 3.457176751515625*^9}, {3.457177838265625*^9, 
   3.45717784090625*^9}, {3.45718019753125*^9, 3.457180225609375*^9}, {
   3.45718026909375*^9, 3.45718030309375*^9}, {3.457180382984375*^9, 
   3.45718054415625*^9}, {3.457180604140625*^9, 3.457180613703125*^9}, {
   3.457180841734375*^9, 3.457180857921875*^9}, {3.457180990609375*^9, 
   3.457180999015625*^9}, {3.45718203928125*^9, 3.457182059328125*^9}, {
   3.45718208946875*^9, 3.45718215715625*^9}, {3.457183642703125*^9, 
   3.45718370796875*^9}, {3.457198916796875*^9, 3.4571989308125*^9}, {
   3.457203662765625*^9, 3.45720372575*^9}, {3.457265447046875*^9, 
   3.45726554434375*^9}, {3.45726557696875*^9, 3.45726561734375*^9}, {
   3.45726593946875*^9, 3.457265979796875*^9}, {3.457266078484375*^9, 
   3.45726608078125*^9}, 3.45726620053125*^9, {3.45969985353125*^9, 
   3.4596998536875*^9}, {3.459699922734375*^9, 3.459699922890625*^9}, {
   3.459705913359375*^9, 3.459705988859375*^9}, {3.459728218375*^9, 
   3.45972833903125*^9}, {3.45972837671875*^9, 3.4597284111875*^9}, {
   3.45972854865625*^9, 3.45972855009375*^9}, {3.4597285905625*^9, 
   3.459728652359375*^9}, {3.459728735234375*^9, 3.459728795078125*^9}, {
   3.45972888125*^9, 3.459728899703125*^9}, {3.4597289905*^9, 
   3.4597289913125*^9}, {3.4597291435625*^9, 3.459729154515625*^9}, {
   3.459729201328125*^9, 3.45972920828125*^9}, {3.4597292585*^9, 
   3.459729311234375*^9}, {3.459729452703125*^9, 3.45972946396875*^9}, {
   3.459729544*^9, 3.459729579375*^9}, {3.459730396109375*^9, 
   3.45973042678125*^9}, {3.459730527578125*^9, 3.45973058309375*^9}, {
   3.45973077365625*^9, 3.459730849234375*^9}, {3.459730926234375*^9, 
   3.459730942359375*^9}, {3.459732355390625*^9, 3.4597324621875*^9}, {
   3.45973252490625*^9, 3.459732599125*^9}, {3.459732646734375*^9, 
   3.45973267790625*^9}, {3.45987258471875*^9, 3.459872610015625*^9}, 
   3.459872650640625*^9, {3.4598727375625*^9, 3.45987274875*^9}, {
   3.459872806875*^9, 3.45987287465625*^9}, {3.459873183734375*^9, 
   3.459873200609375*^9}, {3.459873285734375*^9, 3.45987334459375*^9}, {
   3.4598734836875*^9, 3.45987354996875*^9}, {3.459873599890625*^9, 
   3.459873624640625*^9}, {3.45987367165625*^9, 3.45987368965625*^9}, {
   3.459873985875*^9, 3.459873997375*^9}, {3.4598742901875*^9, 
   3.459874338765625*^9}, {3.4598743861875*^9, 3.459874413109375*^9}, {
   3.4598745313125*^9, 3.45987453584375*^9}, {3.459875645515625*^9, 
   3.459875645828125*^9}, {3.45987620746875*^9, 3.45987623284375*^9}, {
   3.45987651328125*^9, 3.4598765180625*^9}, {3.459876631671875*^9, 
   3.45987664975*^9}, {3.459876687546875*^9, 3.459876842546875*^9}, {
   3.45987690628125*^9, 3.45987691075*^9}, {3.459877452640625*^9, 
   3.45987753703125*^9}, {3.460117606765625*^9, 3.460117617796875*^9}, {
   3.460119059171875*^9, 3.46011909815625*^9}, 3.46012052625*^9, {
   3.460120595390625*^9, 3.460120675453125*^9}, {3.46012073546875*^9, 
   3.46012085946875*^9}, {3.460121724625*^9, 3.460121741296875*^9}, {
   3.4601221340625*^9, 3.46012215096875*^9}, {3.460122245875*^9, 
   3.46012225196875*^9}, {3.4601222835625*^9, 3.460122304984375*^9}, {
   3.46012239153125*^9, 3.46012245590625*^9}, {3.46012249065625*^9, 
   3.460122515390625*^9}, {3.460122549875*^9, 3.460122671203125*^9}, {
   3.460124590484375*^9, 3.460124683109375*^9}, 3.46012482275*^9, {
   3.460124857453125*^9, 3.4601248579375*^9}, {3.46012489028125*^9, 
   3.460125148046875*^9}, {3.4601251863125*^9, 3.46012530909375*^9}, {
   3.46012542828125*^9, 3.460125541515625*^9}, {3.460127119640625*^9, 
   3.46012723746875*^9}, {3.4601273026875*^9, 3.46012735215625*^9}, {
   3.460127382421875*^9, 3.4601274211875*^9}, {3.460127622078125*^9, 
   3.460127844*^9}, {3.46012798153125*^9, 3.460127992125*^9}, {
   3.46012829421875*^9, 3.460128362875*^9}, 3.460128437*^9, {3.46012880075*^9,
    3.460128802765625*^9}, {3.460128912390625*^9, 3.460129110609375*^9}, {
   3.460129208203125*^9, 3.46012925709375*^9}, {3.460129287140625*^9, 
   3.46012928934375*^9}, {3.460129422109375*^9, 3.460129471125*^9}, 
   3.46012961090625*^9, {3.460129687453125*^9, 3.46012974896875*^9}, {
   3.460129831703125*^9, 3.460129840421875*^9}, {3.46012990046875*^9, 
   3.460129916890625*^9}, {3.460130498515625*^9, 3.460130571171875*^9}, {
   3.460130616921875*^9, 3.460130647515625*^9}, {3.460130832484375*^9, 
   3.46013085015625*^9}, {3.46013088465625*^9, 3.4601308933125*^9}, {
   3.460130924203125*^9, 3.460130935640625*^9}, {3.4601309741875*^9, 
   3.460131090765625*^9}, {3.46013115321875*^9, 3.46013148646875*^9}, {
   3.46013162846875*^9, 3.460131648828125*^9}, {3.460131714578125*^9, 
   3.460131727203125*^9}, {3.4601317743125*^9, 3.46013177703125*^9}, {
   3.4601318396875*^9, 3.46013216409375*^9}, {3.46013220040625*^9, 
   3.460132201484375*^9}, {3.46013227559375*^9, 3.4601323803125*^9}, {
   3.460132418484375*^9, 3.460132423125*^9}, {3.460132466953125*^9, 
   3.46013258159375*^9}, {3.460132625640625*^9, 3.46013264721875*^9}, {
   3.4601327828125*^9, 3.460132790859375*^9}, {3.4601328314375*^9, 
   3.460132832265625*^9}, {3.46013286884375*^9, 3.460132967921875*^9}, {
   3.46013299959375*^9, 3.46013300115625*^9}, {3.460133239203125*^9, 
   3.46013323965625*^9}, {3.4601334906875*^9, 3.460133612375*^9}, {
   3.460133890921875*^9, 3.46013398384375*^9}, {3.46013402034375*^9, 
   3.46013405915625*^9}, 3.4601341158125*^9, {3.4601341604375*^9, 
   3.4601341606875*^9}, {3.460135232109375*^9, 3.460135336375*^9}, {
   3.46013539728125*^9, 3.460135598828125*^9}, 3.46013569815625*^9, {
   3.46013580978125*^9, 3.4601358365625*^9}, {3.460143172625*^9, 
   3.460143172765625*^9}, {3.460157764507328*^9, 3.460157801757328*^9}, {
   3.460157855272953*^9, 3.460157856163578*^9}, {3.460157931163578*^9, 
   3.460157941491703*^9}, {3.460158006491703*^9, 3.460158062694828*^9}, {
   3.460158381976078*^9, 3.460158441929203*^9}, {3.460158783038578*^9, 
   3.460158783351078*^9}, {3.460159069116703*^9, 3.460159093132328*^9}, {
   3.460159176694828*^9, 3.460159195257328*^9}, {3.460160004351078*^9, 
   3.460160010585453*^9}, {3.460160260757328*^9, 3.460160269788578*^9}, {
   3.460160427257328*^9, 3.460160456022953*^9}, {3.460160557319828*^9, 
   3.460160565710453*^9}, {3.460160600882328*^9, 3.460160606304203*^9}, {
   3.460160739569828*^9, 3.460160742085453*^9}, {3.460160867601078*^9, 
   3.460160883272953*^9}, 3.460161389741703*^9, {3.460161546272953*^9, 
   3.460161581038578*^9}, {3.460161640679203*^9, 3.460161650194828*^9}, {
   3.460161685351078*^9, 3.460161806397953*^9}, {3.460162608694828*^9, 
   3.460162624601078*^9}, {3.460162894991703*^9, 3.460162947726078*^9}, {
   3.460201643875*^9, 3.46020165265625*^9}, {3.460205601546875*^9, 
   3.460205619859375*^9}, {3.4602095886875*^9, 3.46020962040625*^9}, 
   3.4602097295625*^9, {3.46021109721875*^9, 3.460211222640625*^9}, {
   3.4602112546875*^9, 3.460211281453125*^9}, {3.46021151034375*^9, 
   3.460211585234375*^9}, {3.460301280015625*^9, 3.460301294828125*^9}, {
   3.4603023064375*^9, 3.46030236759375*^9}, {3.460303016125*^9, 
   3.4603030203125*^9}, {3.460303095703125*^9, 3.460303098359375*^9}, {
   3.4603037730625*^9, 3.46030377725*^9}, 3.460306325359375*^9, {
   3.46030637296875*^9, 3.460306444515625*^9}, {3.46030695621875*^9, 
   3.460306956328125*^9}, {3.460307158546875*^9, 3.4603071753125*^9}, {
   3.460307272609375*^9, 3.46030727421875*^9}, {3.460314422921875*^9, 
   3.46031442675*^9}, 3.460376969265625*^9, {3.461075249140625*^9, 
   3.4610752555*^9}, {3.46107532775*^9, 3.461075363421875*^9}, {
   3.4814600166875*^9, 3.481460078296875*^9}, {3.481478068109375*^9, 
   3.481478072453125*^9}, {3.481479190453125*^9, 3.481479289828125*^9}, {
   3.4814793643125*^9, 3.481479380859375*^9}, {3.48147941215625*^9, 
   3.48147946346875*^9}, {3.481479623921875*^9, 3.48147964378125*^9}, {
   3.4814796781875*^9, 3.4814796783125*^9}, {3.48149156875*^9, 
   3.48149158296875*^9}, {3.4814916775*^9, 3.48149168584375*^9}, {
   3.48149184928125*^9, 3.481491888265625*^9}, {3.481547117875*^9, 
   3.48154711865625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Multi", "-", 
     RowBox[{"filtered", " ", "edge", " ", "reduction", " ", 
      RowBox[{"algorithm", ".", " ", "It"}], " ", "eliminates", " ", "edges", 
      " ", "in", " ", "order", " ", "of", " ", "the", " ", "drop", " ", "in", 
      " ", "total", " ", "filtration", " ", "grading"}]}], ",", " ", 
    RowBox[{"recording", " ", "the", " ", "intermediate", " ", 
     RowBox[{"stages", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "ReduceModule", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "ReduceModule", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Graded", "\[Rule]", "True"}], ",", 
       RowBox[{"Filtrations", "\[Rule]", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"ListEdges", "\[Rule]", "False"}], ",", 
       RowBox[{"MonitorProgress", "\[Rule]", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReduceModule", "[", 
     RowBox[{"module_", ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "newmodule", ",", " ", "numofgens", ",", "typeavars", ",", "alive", 
        ",", " ", "source", ",", "target", ",", "i", ",", "j", ",", "k", ",", 
        "page", ",", "lastpage", ",", "pairscancelled", ",", "starttime"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"starttime", "=", 
        RowBox[{"SessionTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pairscancelled", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"newmodule", "=", "module"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"typeavars", "=", 
        RowBox[{
         RowBox[{"Extract", "[", 
          RowBox[{
           RowBox[{
           "module", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"Position", "[", 
            RowBox[{
             RowBox[{
             "module", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
              ",", 
             RowBox[{"{", 
              RowBox[{"_", ",", "0"}], "}"}]}], "]"}]}], "]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"numofgens", "=", 
        RowBox[{"Length", "[", 
         RowBox[{
         "newmodule", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"lastpage", "=", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"Plus", "@@", 
           RowBox[{"newmodule", "\[LeftDoubleBracket]", 
            RowBox[{"OptionValue", "[", "Filtrations", "]"}], 
            "\[RightDoubleBracket]"}]}], "]"}], "-", 
         RowBox[{"Min", "[", 
          RowBox[{"Plus", "@@", 
           RowBox[{"newmodule", "\[LeftDoubleBracket]", 
            RowBox[{"OptionValue", "[", "Filtrations", "]"}], 
            "\[RightDoubleBracket]"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Reap", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"page", "=", "0"}], ",", 
            RowBox[{"page", "\[LessEqual]", "lastpage"}], ",", 
            RowBox[{"page", "++"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "Locate", " ", "an", " ", "unmarked", " ", "edge", " ", "that", 
              " ", "drops", " ", "filtration", " ", "grading", " ", "by", " ",
               "the", " ", "appropriate", " ", "amount"}], "*)"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"source", ",", "target"}], "}"}], "=", 
              RowBox[{"Catch", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Do", "[", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "i", ",", "j"}], 
                    "\[RightDoubleBracket]"}], "===", "1"}], " ", "&&", " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Plus", "@@", 
                    RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"OptionValue", "[", "Filtrations", "]"}], ",", 
                    "i"}], "\[RightDoubleBracket]"}]}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"Plus", "@@", 
                    RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"OptionValue", "[", "Filtrations", "]"}], ",", 
                    "j"}], "\[RightDoubleBracket]"}]}], ")"}]}], "\[Equal]", 
                    "page"}]}], ",", 
                    RowBox[{"Throw", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "numofgens"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "numofgens"}], "}"}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"Throw", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], "]"}], ";"}], 
               "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"While", "[", 
              RowBox[{
               RowBox[{"source", "\[NotEqual]", "0"}], ",", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"OptionValue", "[", "ListEdges", "]"}], ",", 
                  RowBox[{"Print", "[", 
                   RowBox[{
                   "\"\<Deleting an edge from \>\"", ",", "source", ",", 
                    "\"\< to \>\"", ",", "target"}], "]"}]}], "]"}], ";", 
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"If", " ", 
                    RowBox[{"there", "'"}], "s", " ", "a", " ", "zigzag", " ",
                     "i"}], " ", "-", "r"}], "\[Rule]", " ", 
                   RowBox[{
                    RowBox[{"target", " ", "<", 
                    RowBox[{
                    RowBox[{"--", " ", "source"}], " ", "-", "s"}]}], 
                    "\[Rule]", " ", "j"}]}], ",", " ", 
                  RowBox[{
                  "we", " ", "add", " ", "rs", " ", "to", " ", "entry", " ", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "."}]}]}], "*)"}], 
                "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"i", "=", "1"}], ",", 
                  RowBox[{"i", "\[LessEqual]", "numofgens"}], ",", 
                  RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "i", ",", "target"}], 
                    "\[RightDoubleBracket]"}], "=!=", "0"}], " ", "&&", " ", 
                    RowBox[{"i", "\[NotEqual]", "source"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"j", "=", "1"}], ",", 
                    RowBox[{"j", "\[LessEqual]", "numofgens"}], ",", 
                    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "source", ",", "j"}], 
                    "\[RightDoubleBracket]"}], "=!=", "0"}], " ", "&&", " ", 
                    RowBox[{"j", "\[NotEqual]", "target"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "i", ",", "j"}], 
                    "\[RightDoubleBracket]"}], "=", 
                    RowBox[{"Expand", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "i", ",", "j"}], 
                    "\[RightDoubleBracket]"}], "+", 
                    RowBox[{"Group", "[", 
                    RowBox[{
                    RowBox[{"CollectVars", "[", 
                    RowBox[{"MapAll", "[", 
                    RowBox[{"Distribute", ",", 
                    RowBox[{
                    RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "i", ",", "target"}], 
                    "\[RightDoubleBracket]"}], "\[CircleTimes]", 
                    RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "source", ",", "j"}], 
                    "\[RightDoubleBracket]"}]}]}], "]"}], "]"}], ",", 
                    "typeavars"}], "]"}]}], ",", 
                    RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
                    "]"}]}], "\[IndentingNewLine]", "]"}]}], 
                 "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                 "Eliminate", " ", "the", " ", "rows", " ", "and", " ", 
                  "columns", " ", "for", " ", "source", " ", "and", " ", 
                  RowBox[{"target", "."}]}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{"alive", "=", 
                 RowBox[{"DeleteCases", "[", 
                  RowBox[{
                   RowBox[{"Table", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "numofgens"}], "}"}]}], "]"}], ",", 
                   RowBox[{"source", "|", "target"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                 "newmodule", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}], "=", 
                 RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                  RowBox[{"2", ",", "alive"}], "\[RightDoubleBracket]"}]}], 
                ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                 "newmodule", "\[LeftDoubleBracket]", "3", 
                  "\[RightDoubleBracket]"}], "=", 
                 RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                  RowBox[{"3", ",", "alive", ",", "alive"}], 
                  "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"i", "=", 
                   RowBox[{"4", "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"OptionValue", "[", "Graded", "]"}], ",", "1", 
                    ",", "0"}], "]"}]}]}], ",", 
                  RowBox[{"i", "\[LessEqual]", 
                   RowBox[{"Length", "[", "newmodule", "]"}]}], ",", 
                  RowBox[{"i", "++"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "newmodule", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "=", 
                    RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "alive"}], "\[RightDoubleBracket]"}]}], 
                   ";"}]}], "]"}], ";", 
                RowBox[{"(*", 
                 RowBox[{
                 "preserve", " ", "any", " ", "grading", " ", "data"}], 
                 "*)"}], "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                  RowBox[{"Print", "[", 
                   RowBox[{
                   "\"\<Reducing from \>\"", ",", "numofgens", ",", 
                    "\"\< to \>\"", ",", 
                    RowBox[{"numofgens", "-", "2"}], ",", 
                    "\"\< generators.\>\""}], "]"}], ";"}], "*)"}], 
                "\[IndentingNewLine]", 
                RowBox[{"numofgens", "-=", "2"}], ";", "\[IndentingNewLine]", 
                RowBox[{"pairscancelled", "++"}], ";", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ">",
                     "0"}], " ", "&&", " ", 
                   RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{"pairscancelled", ",", 
                    RowBox[{"OptionValue", "[", "MonitorProgress", "]"}]}], 
                    "]"}], "\[Equal]", "0"}]}], ",", 
                  RowBox[{"Print", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"SessionTime", "[", "]"}], "-", "starttime"}], 
                    ",", "\"\< Cancelled \>\"", ",", "pairscancelled", ",", 
                    "\"\< pairs of generators.\>\""}], "]"}]}], "]"}], ";", 
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{"See", " ", "if", " ", 
                  RowBox[{"there", "'"}], "s", " ", "another", " ", "edge"}], 
                 "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"source", ",", "target"}], "}"}], "=", 
                 RowBox[{"Catch", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "i", ",", "j"}], 
                    "\[RightDoubleBracket]"}], "===", "1"}], " ", "&&", " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Plus", "@@", 
                    RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"OptionValue", "[", "Filtrations", "]"}], ",", 
                    "i"}], "\[RightDoubleBracket]"}]}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"Plus", "@@", 
                    RowBox[{"newmodule", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"OptionValue", "[", "Filtrations", "]"}], ",", 
                    "j"}], "\[RightDoubleBracket]"}]}], ")"}]}], "\[Equal]", 
                    "page"}]}], ",", 
                    RowBox[{"Throw", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "numofgens"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "numofgens"}], "}"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"Throw", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], "]"}], ";"}], 
                  "\[IndentingNewLine]", "]"}]}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Sow", "[", "newmodule", "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "newmodule"}], "\[IndentingNewLine]", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"OptionValue", "[", "Filtrations", "]"}], "\[Equal]", 
           RowBox[{"{", "}"}]}], ",", "1", ",", "All"}], "]"}], 
        "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.45105230984375*^9, 3.45105231553125*^9}, {
   3.451052412703125*^9, 3.451052667984375*^9}, {3.4510527445*^9, 
   3.451052954328125*^9}, {3.451053008078125*^9, 3.45105320753125*^9}, {
   3.4510538884375*^9, 3.451053956953125*^9}, {3.451054014609375*^9, 
   3.451054017921875*^9}, {3.451054087765625*^9, 3.4510541175625*^9}, {
   3.451054258296875*^9, 3.451054308609375*^9}, {3.451054389703125*^9, 
   3.45105439365625*^9}, {3.45105442715625*^9, 3.4510545895*^9}, {
   3.451054625953125*^9, 3.4510547141875*^9}, 3.451054755734375*^9, {
   3.4510548059375*^9, 3.451054842984375*^9}, {3.451054877625*^9, 
   3.45105488165625*^9}, {3.451054991*^9, 3.451055091578125*^9}, {
   3.451055134546875*^9, 3.4510551395*^9}, {3.45105521509375*^9, 
   3.451055304703125*^9}, {3.4510553704375*^9, 3.45105561221875*^9}, {
   3.451055682125*^9, 3.451055757859375*^9}, {3.4510558266875*^9, 
   3.451055827359375*^9}, {3.4510559475*^9, 3.45105598559375*^9}, {
   3.45105603740625*^9, 3.451056038484375*^9}, {3.451056164015625*^9, 
   3.451056293390625*^9}, {3.451056530203125*^9, 3.45105654340625*^9}, {
   3.451056575125*^9, 3.451056577921875*^9}, {3.451056609453125*^9, 
   3.451056640921875*^9}, {3.451056684265625*^9, 3.451056761125*^9}, {
   3.451057215765625*^9, 3.451057238625*^9}, {3.45105735703125*^9, 
   3.451057367703125*^9}, {3.451057441609375*^9, 3.451057501921875*^9}, {
   3.451057572828125*^9, 3.4510576205*^9}, {3.451059670875*^9, 
   3.4510596900625*^9}, {3.45105977290625*^9, 3.45106000296875*^9}, {
   3.451060068046875*^9, 3.451060101734375*^9}, {3.4510601444375*^9, 
   3.45106014596875*^9}, {3.4510602055*^9, 3.451060234609375*^9}, {
   3.451060272671875*^9, 3.451060415875*^9}, {3.451062659546875*^9, 
   3.45106281828125*^9}, {3.45106294821875*^9, 3.4510630450625*^9}, {
   3.451063319078125*^9, 3.451063383578125*^9}, 3.451065731171875*^9, {
   3.451066094140625*^9, 3.451066179671875*^9}, {3.4510662386875*^9, 
   3.451066283515625*^9}, {3.451066413515625*^9, 3.451066472671875*^9}, {
   3.45106652759375*^9, 3.451066789421875*^9}, {3.4510668480625*^9, 
   3.4510668555*^9}, {3.45106689203125*^9, 3.45106690896875*^9}, {
   3.451067098203125*^9, 3.451067100265625*^9}, {3.451067161875*^9, 
   3.451067164453125*^9}, {3.4510672430625*^9, 3.45106730440625*^9}, {
   3.451067386765625*^9, 3.451067420703125*^9}, {3.45658868865625*^9, 
   3.45658883984375*^9}, {3.456589388*^9, 3.4565893920625*^9}, {
   3.45658942309375*^9, 3.45658945153125*^9}, {3.456677409609375*^9, 
   3.456677413359375*^9}, {3.456678243453125*^9, 3.45667824990625*^9}, {
   3.4566783775625*^9, 3.45667843334375*^9}, {3.456678730125*^9, 
   3.45667873190625*^9}, {3.456684234140625*^9, 3.456684235609375*^9}, {
   3.456684323953125*^9, 3.456684362640625*^9}, {3.456699004890625*^9, 
   3.456699008*^9}, {3.456699038265625*^9, 3.456699041078125*^9}, {
   3.45683060634375*^9, 3.4568306724375*^9}, {3.45683071784375*^9, 
   3.456830730421875*^9}, {3.45683149103125*^9, 3.456831511484375*^9}, {
   3.456831608078125*^9, 3.456831637453125*^9}, {3.456831688625*^9, 
   3.456831733265625*^9}, {3.45683178715625*^9, 3.456831820015625*^9}, {
   3.456831884171875*^9, 3.456831933390625*^9}, {3.456831974921875*^9, 
   3.456832007828125*^9}, {3.456832046171875*^9, 3.4568320860625*^9}, {
   3.456832226828125*^9, 3.4568322715*^9}, {3.45683230609375*^9, 
   3.4568323293125*^9}, {3.45683236934375*^9, 3.45683237075*^9}, {
   3.456835319078125*^9, 3.456835319578125*^9}, {3.456835543546875*^9, 
   3.456835544671875*^9}, {3.456835587296875*^9, 3.456835594*^9}, {
   3.45685065984375*^9, 3.456850739015625*^9}, {3.45685077125*^9, 
   3.456850884828125*^9}, 3.456850939765625*^9, {3.45685233384375*^9, 
   3.456852364828125*^9}, {3.4570303611875*^9, 3.457030407734375*^9}, {
   3.457201007359375*^9, 3.457201100703125*^9}, 3.45726690153125*^9, {
   3.45726693159375*^9, 3.457267015296875*^9}, {3.4572670913125*^9, 
   3.457267175765625*^9}, {3.457267208421875*^9, 3.457267235359375*^9}, {
   3.4601371018125*^9, 3.460137366609375*^9}, {3.460137402078125*^9, 
   3.46013740290625*^9}, {3.460137446140625*^9, 3.46013749725*^9}, {
   3.46013786184375*^9, 3.460137862*^9}, {3.460137918859375*^9, 
   3.460138042140625*^9}, {3.46013815421875*^9, 3.460138259828125*^9}, {
   3.460138960734375*^9, 3.4601389623125*^9}, {3.46013915353125*^9, 
   3.460139158890625*^9}, {3.460139272828125*^9, 3.46013931734375*^9}, {
   3.460139428546875*^9, 3.460139444515625*^9}, {3.460139865171875*^9, 
   3.46013991034375*^9}, {3.460141686953125*^9, 3.460141706859375*^9}, {
   3.460142180015625*^9, 3.4601421859375*^9}, {3.460142248140625*^9, 
   3.4601423291875*^9}, {3.460142387609375*^9, 3.4601424065*^9}, 
   3.46014269021875*^9, {3.460142782125*^9, 3.460142784203125*^9}, {
   3.460142951328125*^9, 3.46014298790625*^9}, {3.4601430403125*^9, 
   3.4601430510625*^9}, {3.460143114515625*^9, 3.460143127421875*^9}, {
   3.460143353859375*^9, 3.460143392546875*^9}, {3.460143504640625*^9, 
   3.46014351475*^9}, {3.460143717265625*^9, 3.460143718*^9}, {
   3.46014376209375*^9, 3.46014376278125*^9}, 3.46014382028125*^9, {
   3.46014411734375*^9, 3.460144130921875*^9}, {3.460144213015625*^9, 
   3.460144215171875*^9}, {3.46014428109375*^9, 3.46014429515625*^9}, {
   3.46014510084375*^9, 3.46014512853125*^9}, {3.460145178234375*^9, 
   3.4601451936875*^9}, {3.460158797679203*^9, 3.460158798007328*^9}, {
   3.460202397203125*^9, 3.460202448921875*^9}, {3.460203033265625*^9, 
   3.460203034984375*^9}, {3.46020430159375*^9, 3.460204303875*^9}, {
   3.460214927375*^9, 3.46021509678125*^9}, {3.46021516453125*^9, 
   3.46021517084375*^9}, 3.460229700390625*^9, {3.460230266296875*^9, 
   3.460230313609375*^9}, {3.460230719703125*^9, 3.460230719953125*^9}, {
   3.460303792*^9, 3.460303798015625*^9}, {3.461075383203125*^9, 
   3.461075388640625*^9}, {3.48147920709375*^9, 3.4814792325625*^9}, {
   3.48147936459375*^9, 3.481479380890625*^9}, {3.481479412484375*^9, 
   3.481479424546875*^9}, {3.48147947640625*^9, 3.48147947646875*^9}, {
   3.48156715346875*^9, 3.481567153546875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Algorithm", " ", "for", " ", "doing", " ", "edge", " ", "reductions", 
     " ", "when", " ", "there", " ", "are", " ", "no", " ", 
     RowBox[{"algebras", ".", " ", "It"}], " ", "eliminates", " ", "edges", 
     " ", "in", " ", "order", " ", "of", " ", "the", " ", "drop", " ", "in", 
     " ", "total", " ", "filtration", " ", "grading"}], ",", " ", 
    RowBox[{"recording", " ", "the", " ", "intermediate", " ", 
     RowBox[{"stages", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "UnborderedReduceModule", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "UnborderedReduceModule", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Graded", "\[Rule]", "True"}], ",", 
       RowBox[{"Filtrations", "\[Rule]", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"ListEdges", "\[Rule]", "False"}], ",", 
       RowBox[{"MonitorProgress", "\[Rule]", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnborderedReduceModule", "[", 
     RowBox[{"module_", ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "newmodule", ",", "numofgens", ",", "graph", ",", "typeavars", ",", 
        "alive", ",", " ", "source", ",", "target", ",", "i", ",", "j", ",", 
        "k", ",", "page", ",", "lastpage", ",", "pairscancelled", ",", 
        "starttime"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"starttime", "=", 
        RowBox[{"SessionTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"pairscancelled", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"lastpage", "=", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"Plus", "@@", 
           RowBox[{"module", "\[LeftDoubleBracket]", 
            RowBox[{"OptionValue", "[", "Filtrations", "]"}], 
            "\[RightDoubleBracket]"}]}], "]"}], "-", 
         RowBox[{"Min", "[", 
          RowBox[{"Plus", "@@", 
           RowBox[{"module", "\[LeftDoubleBracket]", 
            RowBox[{"OptionValue", "[", "Filtrations", "]"}], 
            "\[RightDoubleBracket]"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"graph", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Position", "[", 
              RowBox[{
               RowBox[{"Normal", "[", 
                RowBox[{"module", "\[LeftDoubleBracket]", 
                 RowBox[{"1", ",", "i"}], "\[RightDoubleBracket]"}], "]"}], 
               ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Position", "[", 
              RowBox[{
               RowBox[{"Normal", "[", 
                RowBox[{"module", "\[LeftDoubleBracket]", 
                 RowBox[{"1", ",", "All", ",", "i"}], 
                 "\[RightDoubleBracket]"}], "]"}], ",", "1"}], "]"}], "]"}], 
            ",", "True"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
             "module", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
              "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"numofgens", "=", 
        RowBox[{"Length", "[", "graph", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ">", "0"}], 
         ",", 
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"SessionTime", "[", "]"}], "-", "starttime"}], ",", 
           "\"\< Done building the graph.\>\""}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Reap", "[", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"page", "=", "0"}], ",", 
           RowBox[{"page", "\[LessEqual]", "lastpage"}], ",", 
           RowBox[{"page", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Locate", " ", "an", " ", "unmarked", " ", "edge", " ", "that", 
             " ", "drops", " ", "filtration", " ", "grading", " ", "by", " ", 
             "the", " ", "appropriate", " ", "amount"}], "*)"}], 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"source", "=", "1"}], ",", 
              RowBox[{"source", "\[LessEqual]", "numofgens"}], ",", 
              RowBox[{"source", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"target", "=", 
                RowBox[{"Catch", "[", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Do", "[", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Plus", "@@", 
                    RowBox[{"module", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"OptionValue", "[", "Filtrations", "]"}], ",", 
                    "source"}], "\[RightDoubleBracket]"}]}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"Plus", "@@", 
                    RowBox[{"module", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"OptionValue", "[", "Filtrations", "]"}], ",", 
                    RowBox[{"graph", "\[LeftDoubleBracket]", 
                    RowBox[{"source", ",", "1", ",", "p"}], 
                    "\[RightDoubleBracket]"}]}], "\[RightDoubleBracket]"}]}], 
                    ")"}]}], "\[Equal]", "page"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"Throw", "[", 
                    RowBox[{"graph", "\[LeftDoubleBracket]", 
                    RowBox[{"source", ",", "1", ",", "p"}], 
                    "\[RightDoubleBracket]"}], "]"}]}], "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"graph", "\[LeftDoubleBracket]", 
                    RowBox[{"source", ",", "1"}], "\[RightDoubleBracket]"}], 
                    "]"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"Throw", "[", "0", "]"}], ";"}], 
                 "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"target", "\[NotEqual]", "0"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"graph", "=", 
                   RowBox[{"DeleteEdge", "[", 
                    RowBox[{"graph", ",", "source", ",", "target"}], "]"}]}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"pairscancelled", "++"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"OptionValue", "[", "ListEdges", "]"}], ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{
                    "\"\<Deleted an edge from \>\"", ",", "source", ",", 
                    "\"\< to \>\"", ",", "target"}], "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"OptionValue", "[", "MonitorProgress", "]"}], ">",
                     "0"}], " ", "&&", " ", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{"pairscancelled", ",", 
                    RowBox[{"OptionValue", "[", "MonitorProgress", "]"}]}], 
                    "]"}], "\[Equal]", "0"}]}], ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"SessionTime", "[", "]"}], "-", "starttime"}], 
                    ",", "\"\< Cancelled \>\"", ",", "pairscancelled", ",", 
                    "\"\< pairs of generators.\>\""}], "]"}]}], "]"}], 
                  ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"SessionTime", "[", "]"}], "-", "starttime"}], ",", 
              "\"\< Done eliminating all the edges that drop filtration \
grading by \>\"", ",", "page"}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"alive", "=", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{
                RowBox[{"graph", "\[LeftDoubleBracket]", 
                 RowBox[{"All", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
                "True"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"newmodule", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", "+", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"OptionValue", "[", "Graded", "]"}], ",", "1", ",",
                    "0"}], "]"}], "+", 
                 RowBox[{"Length", "[", 
                  RowBox[{"OptionValue", "[", "Filtrations", "]"}], "]"}]}], 
                "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "newmodule", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], "=", 
             RowBox[{
              RowBox[{"SparseArray", "[", 
               RowBox[{
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"graph", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
                    RowBox[{"x_Integer", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i", ",", "x"}], "}"}], "\[Rule]", "1"}], 
                    ")"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "numofgens"}], "}"}]}], "]"}], ",", 
                  "1"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"numofgens", ",", "numofgens"}], "}"}]}], "]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{"alive", ",", "alive"}], "\[RightDoubleBracket]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "newmodule", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}], "=", 
             RowBox[{"module", "\[LeftDoubleBracket]", 
              RowBox[{"2", ",", "alive"}], "\[RightDoubleBracket]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "2"}], ",", 
              RowBox[{"i", "\[LessEqual]", 
               RowBox[{"Length", "[", "newmodule", "]"}]}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{
                "newmodule", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "=", 
                RowBox[{"module", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "alive"}], "\[RightDoubleBracket]"}]}], 
               ";"}]}], "]"}], ";", 
            RowBox[{"(*", 
             RowBox[{"preserve", " ", "any", " ", "grading", " ", "data"}], 
             "*)"}], "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"Print", "[", 
               RowBox[{
               "\"\<Reducing from \>\"", ",", "numofgens", ",", 
                "\"\< to \>\"", ",", 
                RowBox[{"numofgens", "-", "2"}], ",", 
                "\"\< generators.\>\""}], "]"}], ";"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"pairscancelled", "++"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"Sow", "[", "newmodule", "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.45105230984375*^9, 3.45105231553125*^9}, {
   3.451052412703125*^9, 3.451052667984375*^9}, {3.4510527445*^9, 
   3.451052954328125*^9}, {3.451053008078125*^9, 3.45105320753125*^9}, {
   3.4510538884375*^9, 3.451053956953125*^9}, {3.451054014609375*^9, 
   3.451054017921875*^9}, {3.451054087765625*^9, 3.4510541175625*^9}, {
   3.451054258296875*^9, 3.451054308609375*^9}, {3.451054389703125*^9, 
   3.45105439365625*^9}, {3.45105442715625*^9, 3.4510545895*^9}, {
   3.451054625953125*^9, 3.4510547141875*^9}, 3.451054755734375*^9, {
   3.4510548059375*^9, 3.451054842984375*^9}, {3.451054877625*^9, 
   3.45105488165625*^9}, {3.451054991*^9, 3.451055091578125*^9}, {
   3.451055134546875*^9, 3.4510551395*^9}, {3.45105521509375*^9, 
   3.451055304703125*^9}, {3.4510553704375*^9, 3.45105561221875*^9}, {
   3.451055682125*^9, 3.451055757859375*^9}, {3.4510558266875*^9, 
   3.451055827359375*^9}, {3.4510559475*^9, 3.45105598559375*^9}, {
   3.45105603740625*^9, 3.451056038484375*^9}, {3.451056164015625*^9, 
   3.451056293390625*^9}, {3.451056530203125*^9, 3.45105654340625*^9}, {
   3.451056575125*^9, 3.451056577921875*^9}, {3.451056609453125*^9, 
   3.451056640921875*^9}, {3.451056684265625*^9, 3.451056761125*^9}, {
   3.451057215765625*^9, 3.451057238625*^9}, {3.45105735703125*^9, 
   3.451057367703125*^9}, {3.451057441609375*^9, 3.451057501921875*^9}, {
   3.451057572828125*^9, 3.4510576205*^9}, {3.451059670875*^9, 
   3.4510596900625*^9}, {3.45105977290625*^9, 3.45106000296875*^9}, {
   3.451060068046875*^9, 3.451060101734375*^9}, {3.4510601444375*^9, 
   3.45106014596875*^9}, {3.4510602055*^9, 3.451060234609375*^9}, {
   3.451060272671875*^9, 3.451060415875*^9}, {3.451062659546875*^9, 
   3.45106281828125*^9}, {3.45106294821875*^9, 3.4510630450625*^9}, {
   3.451063319078125*^9, 3.451063383578125*^9}, 3.451065731171875*^9, {
   3.451066094140625*^9, 3.451066179671875*^9}, {3.4510662386875*^9, 
   3.451066283515625*^9}, {3.451066413515625*^9, 3.451066472671875*^9}, {
   3.45106652759375*^9, 3.451066789421875*^9}, {3.4510668480625*^9, 
   3.4510668555*^9}, {3.45106689203125*^9, 3.45106690896875*^9}, {
   3.451067098203125*^9, 3.451067100265625*^9}, {3.451067161875*^9, 
   3.451067164453125*^9}, {3.4510672430625*^9, 3.45106730440625*^9}, {
   3.451067386765625*^9, 3.451067420703125*^9}, {3.45658868865625*^9, 
   3.45658883984375*^9}, {3.456589388*^9, 3.4565893920625*^9}, {
   3.45658942309375*^9, 3.45658945153125*^9}, {3.456677409609375*^9, 
   3.456677413359375*^9}, {3.456678243453125*^9, 3.45667824990625*^9}, {
   3.4566783775625*^9, 3.45667843334375*^9}, {3.456678730125*^9, 
   3.45667873190625*^9}, {3.456684234140625*^9, 3.456684235609375*^9}, {
   3.456684323953125*^9, 3.456684362640625*^9}, {3.456699004890625*^9, 
   3.456699008*^9}, {3.456699038265625*^9, 3.456699041078125*^9}, {
   3.45683060634375*^9, 3.4568306724375*^9}, {3.45683071784375*^9, 
   3.456830730421875*^9}, {3.45683149103125*^9, 3.456831511484375*^9}, {
   3.456831608078125*^9, 3.456831637453125*^9}, {3.456831688625*^9, 
   3.456831733265625*^9}, {3.45683178715625*^9, 3.456831820015625*^9}, {
   3.456831884171875*^9, 3.456831933390625*^9}, {3.456831974921875*^9, 
   3.456832007828125*^9}, {3.456832046171875*^9, 3.4568320860625*^9}, {
   3.456832226828125*^9, 3.4568322715*^9}, {3.45683230609375*^9, 
   3.4568323293125*^9}, {3.45683236934375*^9, 3.45683237075*^9}, {
   3.456835319078125*^9, 3.456835319578125*^9}, {3.456835543546875*^9, 
   3.456835544671875*^9}, {3.456835587296875*^9, 3.456835594*^9}, {
   3.45685065984375*^9, 3.456850739015625*^9}, {3.45685077125*^9, 
   3.456850884828125*^9}, 3.456850939765625*^9, {3.45685233384375*^9, 
   3.456852364828125*^9}, {3.4570303611875*^9, 3.457030407734375*^9}, {
   3.457201007359375*^9, 3.457201100703125*^9}, 3.45726690153125*^9, {
   3.45726693159375*^9, 3.457267015296875*^9}, {3.4572670913125*^9, 
   3.457267175765625*^9}, {3.457267208421875*^9, 3.457267235359375*^9}, {
   3.4601371018125*^9, 3.460137366609375*^9}, {3.460137402078125*^9, 
   3.46013740290625*^9}, {3.460137446140625*^9, 3.46013749725*^9}, {
   3.46013786184375*^9, 3.460137862*^9}, {3.460137918859375*^9, 
   3.460138042140625*^9}, {3.46013815421875*^9, 3.460138259828125*^9}, {
   3.460138960734375*^9, 3.4601389623125*^9}, {3.46013915353125*^9, 
   3.460139158890625*^9}, {3.460139272828125*^9, 3.46013931734375*^9}, {
   3.460139428546875*^9, 3.460139444515625*^9}, {3.460139865171875*^9, 
   3.46013991034375*^9}, {3.460141686953125*^9, 3.460141706859375*^9}, {
   3.460142180015625*^9, 3.4601421859375*^9}, {3.460142248140625*^9, 
   3.4601423291875*^9}, {3.460142387609375*^9, 3.4601424065*^9}, 
   3.46014269021875*^9, {3.460142782125*^9, 3.460142784203125*^9}, {
   3.460142951328125*^9, 3.46014298790625*^9}, {3.4601430403125*^9, 
   3.4601430510625*^9}, {3.460143114515625*^9, 3.460143127421875*^9}, {
   3.460143353859375*^9, 3.460143392546875*^9}, {3.460143504640625*^9, 
   3.46014351475*^9}, {3.460143717265625*^9, 3.460143718*^9}, {
   3.46014376209375*^9, 3.46014376278125*^9}, 3.46014382028125*^9, {
   3.46014411734375*^9, 3.460144130921875*^9}, {3.460144213015625*^9, 
   3.460144215171875*^9}, {3.46014428109375*^9, 3.46014429515625*^9}, {
   3.46014510084375*^9, 3.46014512853125*^9}, {3.460145178234375*^9, 
   3.4601451936875*^9}, {3.460158797679203*^9, 3.460158798007328*^9}, {
   3.460202397203125*^9, 3.460202448921875*^9}, {3.460203033265625*^9, 
   3.460203034984375*^9}, {3.46020430159375*^9, 3.460204303875*^9}, {
   3.460214927375*^9, 3.46021509678125*^9}, {3.46021516453125*^9, 
   3.46021517084375*^9}, {3.4602165315*^9, 3.46021659121875*^9}, 
   3.460216664265625*^9, {3.4602167418125*^9, 3.46021676321875*^9}, {
   3.460216859921875*^9, 3.460216862671875*^9}, {3.460218403484375*^9, 
   3.460218451125*^9}, {3.460218769828125*^9, 3.4602188320625*^9}, {
   3.460218866625*^9, 3.460218954421875*^9}, {3.460218993625*^9, 
   3.46021900096875*^9}, {3.460219123484375*^9, 3.460219193984375*^9}, {
   3.46021925134375*^9, 3.46021925346875*^9}, {3.460219287953125*^9, 
   3.46021948109375*^9}, {3.4602195263125*^9, 3.46021955390625*^9}, {
   3.46021960803125*^9, 3.46021961709375*^9}, {3.460220033796875*^9, 
   3.460220037921875*^9}, {3.4602201826875*^9, 3.46022026578125*^9}, {
   3.46022030509375*^9, 3.46022030878125*^9}, {3.460220343640625*^9, 
   3.46022036721875*^9}, {3.46022064703125*^9, 3.46022069228125*^9}, {
   3.460220799375*^9, 3.46022079996875*^9}, {3.46022095790625*^9, 
   3.4602210005625*^9}, {3.46022104109375*^9, 3.46022115434375*^9}, {
   3.460221490375*^9, 3.4602215043125*^9}, {3.460221541640625*^9, 
   3.460221592734375*^9}, {3.46022180196875*^9, 3.460221803015625*^9}, {
   3.460221972703125*^9, 3.460222123765625*^9}, {3.46022215459375*^9, 
   3.46022226140625*^9}, {3.46022230090625*^9, 3.4602223015625*^9}, {
   3.460223012375*^9, 3.46022301815625*^9}, {3.460223082984375*^9, 
   3.4602231731875*^9}, {3.4602232156875*^9, 3.460223234125*^9}, {
   3.46022335490625*^9, 3.46022354228125*^9}, {3.46022357565625*^9, 
   3.460223674609375*^9}, {3.460223735*^9, 3.460223806984375*^9}, {
   3.46022384215625*^9, 3.46022384225*^9}, {3.460224134859375*^9, 
   3.460224165390625*^9}, {3.46031431803125*^9, 3.460314360984375*^9}, {
   3.46072857253125*^9, 3.46072865253125*^9}, {3.460728733859375*^9, 
   3.460728747421875*^9}, {3.460728836609375*^9, 3.460728855828125*^9}, {
   3.460728914921875*^9, 3.460728978359375*^9}, {3.46072901053125*^9, 
   3.460729037203125*^9}, {3.460729246453125*^9, 3.460729300796875*^9}, {
   3.460729345*^9, 3.460729380921875*^9}, {3.460729448828125*^9, 
   3.460729477609375*^9}, {3.460729532875*^9, 3.460729573125*^9}, {
   3.46072964390625*^9, 3.460729767875*^9}, {3.460733220015625*^9, 
   3.46073327425*^9}, {3.46073331803125*^9, 3.460733350828125*^9}, {
   3.460733465015625*^9, 3.46073349271875*^9}, {3.460733788359375*^9, 
   3.460733815171875*^9}, {3.460733914203125*^9, 3.460733919484375*^9}, {
   3.481479364625*^9, 3.48147938090625*^9}, {3.481479411796875*^9, 
   3.481479424671875*^9}, {3.4814794765*^9, 3.48147947653125*^9}, {
   3.481479528546875*^9, 3.481479529484375*^9}, 3.481480036859375*^9, 
   3.48148055815625*^9, {3.48156715359375*^9, 3.481567153609375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeleteEdge", "[", 
   RowBox[{"inputgraph_List", ",", "i_Integer", ",", "j_Integer"}], "]"}], ":=",
   "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "a", ",", "amax", ",", " ", "b", ",", "bmax", ",", "k", ",", 
      "inverseofxj", ",", "graph", ",", "l"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"graph", "=", "inputgraph"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"graph", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", "j"}], 
         "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<There's no edge from \>\"", ",", "i", ",", "\"\< to \>\"", ",", 
          "j", ",", "\"\<!\>\""}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "graph", "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Eliminate", " ", "all", " ", "edges", " ", "that", " ", "end", " ", 
       "at", " ", "X_i"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"amax", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"graph", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"a", "=", "1"}], ",", 
       RowBox[{"a", "\[LessEqual]", "amax"}], ",", 
       RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"l", "=", 
         RowBox[{"graph", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "2", ",", "a"}], "\[RightDoubleBracket]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"graph", "\[LeftDoubleBracket]", 
          RowBox[{"l", ",", "1"}], "\[RightDoubleBracket]"}], "=", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"graph", "\[LeftDoubleBracket]", 
            RowBox[{"l", ",", "1"}], "\[RightDoubleBracket]"}], ",", "i"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<Just deleted the edge from Y_\>\"", ",", "l", ",", 
         "\"\< to Y_\>\"", ",", "i"}], "]"}], "*)"}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Eliminate", " ", "all", " ", "edges", " ", "that", " ", "start", " ", 
       "at", " ", "X_j"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"amax", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"graph", "\[LeftDoubleBracket]", 
        RowBox[{"j", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"a", "=", "1"}], ",", 
       RowBox[{"a", "\[LessEqual]", "amax"}], ",", 
       RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"l", "=", 
         RowBox[{"graph", "\[LeftDoubleBracket]", 
          RowBox[{"j", ",", "1", ",", "a"}], "\[RightDoubleBracket]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"graph", "\[LeftDoubleBracket]", 
          RowBox[{"l", ",", "2"}], "\[RightDoubleBracket]"}], "=", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"graph", "\[LeftDoubleBracket]", 
            RowBox[{"l", ",", "2"}], "\[RightDoubleBracket]"}], ",", "j"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<Just deleted the edge from Y_\>\"", ",", "j", ",", 
         "\"\< to Y_\>\"", ",", "l"}], "]"}], "*)"}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Modify", " ", "the", " ", "differential", " ", "of", " ", "any", " ", 
       "X_k", " ", "with", " ", "X_j", " ", "in", " ", "its", " ", 
       "boundary"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"inverseofxj", "=", 
      RowBox[{"graph", "\[LeftDoubleBracket]", 
       RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"amax", "=", 
      RowBox[{"Length", "[", "inverseofxj", "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"a", "=", "1"}], ",", 
       RowBox[{"a", "\[LessEqual]", "amax"}], ",", 
       RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"k", "=", 
         RowBox[{
         "inverseofxj", "\[LeftDoubleBracket]", "a", 
          "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"k", "==", "i"}], ",", 
          RowBox[{"Continue", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"bmax", "=", 
         RowBox[{"Length", "[", 
          RowBox[{"graph", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"b", "=", "1"}], ",", 
          RowBox[{"b", "\[LessEqual]", "bmax"}], ",", 
          RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"l", "=", 
            RowBox[{"graph", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "1", ",", "b"}], "\[RightDoubleBracket]"}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{
               RowBox[{"graph", "\[LeftDoubleBracket]", 
                RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], " ", ",", 
               " ", "l"}], "]"}], " ", ",", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "if", " ", "X_l", " ", "is", " ", "in", " ", "dX_i", " ", 
                "and", " ", "dX_k"}], ",", " ", 
               RowBox[{"delete", " ", "it", " ", "from", " ", "dX_k"}]}], 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"graph", "\[LeftDoubleBracket]", 
                RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "=", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"graph", "\[LeftDoubleBracket]", 
                  RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                 "l"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"graph", "\[LeftDoubleBracket]", 
                RowBox[{"l", ",", "2"}], "\[RightDoubleBracket]"}], "=", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"graph", "\[LeftDoubleBracket]", 
                  RowBox[{"l", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                 "k"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"Print", "[", 
               RowBox[{
               "\"\<Just deleted the edge from Y_\>\"", ",", "k", ",", 
                "\"\< to Y_\>\"", ",", "l"}], "]"}], "*)"}], 
             "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "if", " ", "X_l", " ", "is", " ", "in", " ", "dX_i", " ", 
                "but", " ", "not", " ", "dX_k"}], ",", " ", 
               RowBox[{"add", " ", "it", " ", "to", " ", "dX_k"}]}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{
                RowBox[{"graph", "\[LeftDoubleBracket]", 
                 RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], ",", " ",
                 "l"}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{
                RowBox[{"graph", "\[LeftDoubleBracket]", 
                 RowBox[{"l", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                "k"}], "]"}], ";"}]}], "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"Print", "[", 
               RowBox[{
               "\"\<Just added an edge from Y_\>\"", ",", "k", ",", 
                "\"\< to Y_\>\"", ",", "l"}], "]"}], ";"}], "*)"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Eliminate", " ", "all", " ", "edges", " ", "that", " ", "start", " ", 
       "at", " ", "X_i"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"amax", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"graph", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"a", "=", "1"}], ",", 
       RowBox[{"a", "\[LessEqual]", "amax"}], ",", 
       RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"l", "=", 
         RowBox[{"graph", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "1", ",", "a"}], "\[RightDoubleBracket]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"graph", "\[LeftDoubleBracket]", 
          RowBox[{"l", ",", "2"}], "\[RightDoubleBracket]"}], "=", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"graph", "\[LeftDoubleBracket]", 
            RowBox[{"l", ",", "2"}], "\[RightDoubleBracket]"}], ",", "i"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<Just deleted the edge from Y_\>\"", ",", "i", ",", 
         "\"\< to Y_\>\"", ",", "l"}], "]"}], "*)"}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"graph", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
       "=", 
      RowBox[{
       RowBox[{
       "graph", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "False"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", "graph"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4602186115625*^9, 3.4602186125625*^9}, {
   3.460220755953125*^9, 3.460220757546875*^9}, {3.460220863515625*^9, 
   3.46022088334375*^9}, 3.46072269603125*^9, {3.461075230859375*^9, 
   3.46107523603125*^9}, 3.481480036890625*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "It", " ", "appears", " ", "that", " ", "I", " ", "can", " ", "only", " ", 
    "check", " ", "gradings", " ", "on", " ", "pure", " ", "A", " ", "and", 
    " ", "pure", " ", "D", " ", 
    RowBox[{"modules", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "CheckGradings", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "CheckGradings", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"FullForm", "\[Rule]", "False"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CheckGradings", "[", 
     RowBox[{"module_", ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "i", ",", "j", ",", "k", ",", "varindex", ",", "vartype", ",", "terms",
         ",", "expressions", ",", "grading", ",", "lambda", ",", 
        "compositegradings", ",", "x", ",", "truefalse"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"First", ",", " ", 
        RowBox[{
        "define", " ", "functions", " ", "that", " ", "assign", " ", "to", 
         " ", "each", " ", "variable", " ", "an", " ", "index", " ", "and", 
         " ", "a", " ", 
         RowBox[{"type", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{
            "module", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"_", ",", "0"}], "}"}]}], "]"}], "&&", 
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{
            "module", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"_", ",", "1"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"varindex", "[", 
           RowBox[{"module", "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "i", ",", "1"}], "\[RightDoubleBracket]"}], 
           "]"}], "=", "i"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
            "module", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "]"}]}], "}"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"grading", "[", 
         RowBox[{"f_", "[", "x__Integer", "]"}], "]"}], ":=", 
        "\[IndentingNewLine]", 
        RowBox[{"ReplacePart", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "}"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Length", "[", 
                RowBox[{
                "module", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "]"}], "}"}]}], "]"}]}], "]"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"varindex", "[", "f", "]"}], "+", "1"}], "\[Rule]", 
           RowBox[{"HomGr", "[", "x", "]"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"lambda", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{
              "module", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], "]"}], "}"}]}], "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"expressions", "=", 
        RowBox[{
         RowBox[{"Reap", "[", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", 
             RowBox[{"Length", "[", 
              RowBox[{
              "module", "\[LeftDoubleBracket]", "3", 
               "\[RightDoubleBracket]"}], "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"j", "=", "1"}], ",", 
              RowBox[{"j", "\[LessEqual]", 
               RowBox[{"Length", "[", 
                RowBox[{
                "module", "\[LeftDoubleBracket]", "3", 
                 "\[RightDoubleBracket]"}], "]"}]}], ",", 
              RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"module", "\[LeftDoubleBracket]", 
                  RowBox[{"3", ",", "i", ",", "j"}], 
                  "\[RightDoubleBracket]"}], "=!=", "0"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"terms", "=", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Head", "[", 
                    RowBox[{"module", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "i", ",", "j"}], 
                    "\[RightDoubleBracket]"}], "]"}], "===", "Plus"}], ",", 
                    RowBox[{
                    RowBox[{"module", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "i", ",", "j"}], 
                    "\[RightDoubleBracket]"}], "/.", 
                    RowBox[{"Plus", "\[Rule]", "List"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"module", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "i", ",", "j"}], 
                    "\[RightDoubleBracket]"}], "}"}]}], "]"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"k", "=", "1"}], ",", 
                   RowBox[{"k", "\[LessEqual]", 
                    RowBox[{"Length", "[", "terms", "]"}]}], ",", 
                   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "terms", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}], "===", "1"}], ",", 
                    RowBox[{"Sow", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"{", "}"}], ",", "j"}], "}"}], "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"Sow", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    "terms", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}], "/.", 
                    RowBox[{"CircleTimes", "\[Rule]", "List"}]}], "}"}], 
                    "]"}], ",", "j"}], "}"}], "]"}]}], "\[IndentingNewLine]", 
                    "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
               "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}],
            "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"compositegradings", "=", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{
            "module", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"_", ",", "0"}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"pure", " ", "A"}], "*)"}], " ", 
          RowBox[{"GrProd", "/@", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "]"}], "-", "1"}], ")"}], 
                    "lambda"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"module", "\[LeftDoubleBracket]", 
                    RowBox[{"5", ",", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "\[RightDoubleBracket]"}], 
                   "}"}], ",", 
                  RowBox[{"grading", "/@", 
                   RowBox[{
                   "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"-", 
                    RowBox[{"module", "\[LeftDoubleBracket]", 
                    RowBox[{"5", ",", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}], "\[RightDoubleBracket]"}]}], 
                   "}"}]}], "}"}], ",", "1"}], "]"}], "&"}], ",", 
             "expressions"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"pure", " ", "D"}], "*)"}], " ", 
          RowBox[{"GrProd", "/@", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", "lambda", "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"-", 
                    RowBox[{"module", "\[LeftDoubleBracket]", 
                    RowBox[{"5", ",", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "\[RightDoubleBracket]"}]}], 
                   "}"}], ",", 
                  RowBox[{"grading", "/@", 
                   RowBox[{
                   "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"module", "\[LeftDoubleBracket]", 
                    RowBox[{"5", ",", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}], "\[RightDoubleBracket]"}], 
                   "}"}]}], "}"}], ",", "1"}], "]"}], "&"}], ",", 
             "expressions"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"truefalse", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"FindInstance", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "[", "i", "]"}], " ", 
                 RowBox[{"module", "\[LeftDoubleBracket]", 
                  RowBox[{"4", ",", "i"}], "\[RightDoubleBracket]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Length", "[", 
                   RowBox[{
                   "module", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], 
              "\[Equal]", 
              RowBox[{
              "compositegradings", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}]}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"x", "[", "i", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{
                  "module", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}]}], 
            "]"}], "\[NotEqual]", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "compositegradings", "]"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"OptionValue", "[", "FullForm", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
           "expressions", ",", "compositegradings", ",", "truefalse"}], "}"}],
           "]"}], " ", ",", "\[IndentingNewLine]", 
         RowBox[{"And", "@@", "truefalse"}]}], "\[IndentingNewLine]", 
        "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.46038678859375*^9, 3.46038688153125*^9}, {
   3.460386953203125*^9, 3.460387026453125*^9}, {3.460387086171875*^9, 
   3.46038711534375*^9}, {3.460387162046875*^9, 3.4603872263125*^9}, {
   3.460387354796875*^9, 3.46038742434375*^9}, {3.46038745625*^9, 
   3.460387510328125*^9}, {3.46038755734375*^9, 3.4603875648125*^9}, {
   3.460387595328125*^9, 3.460387599171875*^9}, {3.460387997796875*^9, 
   3.460388048375*^9}, {3.46038808653125*^9, 3.460388093109375*^9}, {
   3.460388157203125*^9, 3.460388232390625*^9}, {3.460388337828125*^9, 
   3.46038841915625*^9}, {3.46038845334375*^9, 3.460388559578125*^9}, {
   3.46038859840625*^9, 3.46038864565625*^9}, {3.460388746*^9, 
   3.460388756984375*^9}, {3.460389215109375*^9, 3.460389218046875*^9}, {
   3.460389252421875*^9, 3.460389378828125*^9}, {3.46038941065625*^9, 
   3.460389426078125*^9}, {3.46038946265625*^9, 3.460389517609375*^9}, {
   3.460389652296875*^9, 3.46038968034375*^9}, {3.46039040125*^9, 
   3.460390540171875*^9}, {3.48147962396875*^9, 3.481479623984375*^9}, {
   3.481480086546875*^9, 3.481480086578125*^9}, {3.481490802734375*^9, 
   3.481490802765625*^9}, 3.48154408646875*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Permute", " ", "the", " ", "basis", " ", "of", " ", "a", " ", 
    RowBox[{"module", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "PermuteBasis", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "PermuteBasis", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"Graded", "\[Rule]", "False"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PermuteBasis", "[", 
     RowBox[{"module_", ",", "permutation_", ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"OptionValue", "[", "Graded", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "module", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          ",", 
          RowBox[{"module", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "permutation"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"module", "\[LeftDoubleBracket]", 
           RowBox[{"3", ",", "permutation", ",", "permutation"}], 
           "\[RightDoubleBracket]"}], ",", 
          RowBox[{
          "module", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
         "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"module", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "permutation"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "5", ",", 
            RowBox[{"Length", "[", "module", "]"}]}], "}"}]}], "]"}]}], "]"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "module", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          ",", 
          RowBox[{"module", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "permutation"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"module", "\[LeftDoubleBracket]", 
           RowBox[{"3", ",", "permutation", ",", "permutation"}], 
           "\[RightDoubleBracket]"}]}], "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"module", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "permutation"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4", ",", 
            RowBox[{"Length", "[", "module", "]"}]}], "}"}]}], "]"}]}], 
       "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.543173231773817*^9, 3.543173553189267*^9}, {
   3.5431736984944706`*^9, 3.543173702114476*^9}, {3.54318661590621*^9, 
   3.5431867325615654`*^9}, 3.5431890032790985`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Permute", " ", "the", " ", "basis", " ", "in", " ", "order", " ", "to", 
    " ", "sort", " ", "one", " ", "of", " ", "the", " ", "gradings"}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "SortModule", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "SortModule", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"Graded", "\[Rule]", "False"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SortModule", "[", 
     RowBox[{"module_", ",", "grading_", ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    RowBox[{"PermuteBasis", "[", 
     RowBox[{"module", ",", 
      RowBox[{"Ordering", "[", 
       RowBox[{
       "module", "\[LeftDoubleBracket]", "grading", "\[RightDoubleBracket]"}],
        "]"}], ",", 
      RowBox[{"Graded", "\[Rule]", 
       RowBox[{"OptionValue", "[", "Graded", "]"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.543186734907694*^9, 3.5431867810942726`*^9}, {
  3.543188905122887*^9, 3.5431889077660384`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DSquared", "[", "module_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{"Group", ",", 
      RowBox[{"Map", "[", 
       RowBox[{"CollectVars", ",", 
        RowBox[{"Inner", "[", 
         RowBox[{"CircleTimes", ",", 
          RowBox[{
          "module", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
          ",", 
          RowBox[{
          "module", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
          ",", "Plus"}], "]"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], ",", 
      RowBox[{"{", "2", "}"}]}], "]"}], ",", 
    RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.544196688358289*^9, 3.544196728356759*^9}, {
  3.544197000468037*^9, 3.5441970222768755`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T42DD", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", "0", ",", "0", ",", "0",
          ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}]}]}], ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.46012855196875*^9, 3.46012857071875*^9}, {
   3.460128692984375*^9, 3.460128700453125*^9}, {3.460145312640625*^9, 
   3.460145313546875*^9}, {3.46014541171875*^9, 3.460145412265625*^9}, {
   3.461075490671875*^9, 3.46107549134375*^9}, 3.48148031778125*^9, {
   3.5431856065285735`*^9, 3.543185629476858*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolidTorusA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", "0"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4601285984375*^9, 3.460128676546875*^9}, {
   3.460128723671875*^9, 3.460128728421875*^9}, {3.46014538140625*^9, 
   3.46014538728125*^9}, {3.46014542028125*^9, 3.4601454215625*^9}, 
   3.460201352828125*^9, {3.461075494046875*^9, 3.461075494359375*^9}, {
   3.481480346921875*^9, 3.481480365203125*^9}, {3.543185629483858*^9, 
   3.5431856295008593`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"In", " ", 
     RowBox[{"order", ":", " ", 
      RowBox[{"w_", "1"}]}]}], ",", 
    RowBox[{"w_", "2"}], ",", "x", ",", "y", ",", 
    RowBox[{"z_", "1"}], ",", 
    RowBox[{"z_", "2.", " ", "See", " ", 
     RowBox[{
      RowBox[{"4", "/", "29"}], "/", "09"}], " ", "p5"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"IdentityAA", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Rho]", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Sigma]", ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"\[Rho]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], ",", 
          RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
            RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
            RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
            RowBox[{"\[Sigma]", "[", "1", "]"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
          ",", 
          RowBox[{"\[Sigma]", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", 
          RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"\[Rho]", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"2", ",", "3"}], "]"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", 
            RowBox[{"1", "/", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", 
            RowBox[{"1", "/", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", 
            RowBox[{"1", "/", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", 
            RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", 
            RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.45668282925*^9, 3.456682855828125*^9}, {
   3.456682966140625*^9, 3.45668309096875*^9}, 3.456683156171875*^9, {
   3.456683196546875*^9, 3.456683206453125*^9}, 3.456683247265625*^9, 
   3.4566833053125*^9, {3.456683346015625*^9, 3.456683530046875*^9}, {
   3.4566835624375*^9, 3.4566835949375*^9}, {3.456683647828125*^9, 
   3.456683666953125*^9}, {3.456683704109375*^9, 3.45668372875*^9}, 
   3.456686706078125*^9, {3.45669867478125*^9, 3.456698708484375*^9}, {
   3.45703248915625*^9, 3.457032514515625*^9}, 3.45717485328125*^9, {
   3.460149538647953*^9, 3.460149541538578*^9}, 3.460149991022953*^9, {
   3.460150764710453*^9, 3.460150771710453*^9}, {3.461075497859375*^9, 
   3.4610754981875*^9}, 3.48147987190625*^9, {3.5431856065955777`*^9, 
   3.5431856295578628`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SplitBasepointDD", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", "0", ",", "0", ",", "0",
          ",", "1", ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "1", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", "0", ",", "0", ",", "0",
          ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "1", "]"}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", "1", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}]}]}], ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "1", "]"}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}]}], ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", "0", ",", "0", ",", "0",
          ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0", ",", "0"}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.460150740554203*^9, 3.460150744788578*^9}, {
   3.460150785710453*^9, 3.460150793632328*^9}, {3.4602315868125*^9, 
   3.46023158775*^9}, {3.46107550025*^9, 3.461075500515625*^9}, 
   3.48148038246875*^9, {3.543185606670582*^9, 3.543185630166896*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FramingSwitchDA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}]}]}], ",", "0", ",", "1", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0"}], "}"}]}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4597089225*^9, 3.45970899853125*^9}, 
   3.459709085828125*^9, {3.46020478646875*^9, 3.46020479075*^9}, 
   3.46020519046875*^9, {3.460205670375*^9, 3.4602056779375*^9}, {
   3.46107550309375*^9, 3.461075503421875*^9}, 3.481480595046875*^9, {
   3.48155805353125*^9, 3.48155805628125*^9}, {3.543185607720642*^9, 
   3.5431856302058983`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FramingSwitchAA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "+", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", "0", ",", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4597089225*^9, 3.45970899853125*^9}, 
   3.459709085828125*^9, {3.46020478646875*^9, 3.46020479075*^9}, 
   3.46020519046875*^9, {3.460205670375*^9, 3.4602056779375*^9}, {
   3.46107550309375*^9, 3.461075503421875*^9}, {3.461075536203125*^9, 
   3.46107554015625*^9}, {3.46107586015625*^9, 3.46107601175*^9}, {
   3.461076051234375*^9, 3.4610760735*^9}, {3.46107610640625*^9, 
   3.4610762154375*^9}, {3.461076305828125*^9, 3.46107631525*^9}, {
   3.46107682590625*^9, 3.461076922390625*^9}, 3.461077026421875*^9, 
   3.461077208109375*^9, {3.4610772474375*^9, 3.46107725840625*^9}, 
   3.4814806174375*^9, {3.543185607774645*^9, 3.5431856302569013`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BorromeanDD", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "3", "]"}]}], ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "3", "]"}]}]}], ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", "1", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "1", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "1", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "1", ",", "0", ",", 
         "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.481544881125*^9, 3.48154489859375*^9}, {
  3.5431856078496494`*^9, 3.5431856307649307`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BorromeanAA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}]}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", "1", "]"}]}], ",", "0", ",", "0", ",", "0"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{"\[Rho]", "[", "1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", "1", "]"}]}], ",", "0", ",", "0", ",", "0"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}]}]}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0", 
         ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0", 
         ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}]}], ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}]}], ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "1", "]"}]}], "+", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", "0", ",", "0", 
         ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "2", "]"}]}]}], ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", "3", "]"}]}]}], ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"1", "+", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
         ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", "0", ",", "0", ",", "0",
          ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}]}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
         ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", "2", "]"}]}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}]}], ",", "1", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "2", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Sigma]", "[", "1", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ",", "0", ",", "0", ",", 
         RowBox[{"\[Sigma]", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", "3", "]"}], "\[CircleTimes]", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"\[Sigma]", "[", "3", "]"}]}], ",", "0", ",", "0", ",", 
         "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "1", ",", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.481548834453125*^9, 3.4815488675625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LHTrefoil0D", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", "1"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"-", "3"}], "2"], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           FractionBox["1", "2"]}], "}"}]}], "}"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.461600977109375*^9, 3.46160097740625*^9}, 
   3.481480171796875*^9, 3.481480255796875*^9, {3.5431856367322392`*^9, 
   3.5431856367632413`*^9}, 3.544223440621707*^9, 3.5442790633083453`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHTrefoil0D", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", "1"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.46039328234375*^9, 3.460393285375*^9}, {
   3.460394147125*^9, 3.460394193765625*^9}, {3.460394288171875*^9, 
   3.46039429346875*^9}, 3.481480281453125*^9, {3.5431856367732415`*^9, 
   3.5431856368002434`*^9}}]
},
WindowSize->{1350, 641},
WindowMargins->{{-2, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (October 6, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 1621, 43, 132, "Input"],
Cell[2169, 65, 1377, 42, 92, "Input"],
Cell[3549, 109, 2626, 65, 172, "Input"],
Cell[6178, 176, 4572, 119, 232, "Input"],
Cell[10753, 297, 2631, 67, 132, "Input"],
Cell[13387, 366, 2555, 65, 132, "Input"],
Cell[15945, 433, 7557, 196, 212, "Input"],
Cell[23505, 631, 3460, 78, 332, "Input"],
Cell[26968, 711, 3139, 96, 92, "Input"],
Cell[30110, 809, 4170, 99, 292, "Input"],
Cell[34283, 910, 4615, 124, 212, "Input"],
Cell[38901, 1036, 65231, 1374, 3172, "Input"],
Cell[104135, 2412, 23034, 448, 1292, "Input"],
Cell[127172, 2862, 21306, 405, 992, "Input"],
Cell[148481, 3269, 10901, 248, 1192, "Input"],
Cell[159385, 3519, 14726, 343, 952, "Input"],
Cell[174114, 3864, 2799, 67, 152, "Input"],
Cell[176916, 3933, 1122, 29, 92, "Input"],
Cell[178041, 3964, 840, 21, 52, "Input"],
Cell[178884, 3987, 7521, 208, 152, "Input"],
Cell[186408, 4197, 2031, 59, 72, "Input"],
Cell[188442, 4258, 7307, 192, 152, "Input"],
Cell[195752, 4452, 20149, 517, 352, "Input"],
Cell[215904, 4971, 3081, 77, 72, "Input"],
Cell[218988, 5050, 6189, 166, 112, "Input"],
Cell[225180, 5218, 15636, 399, 342, "Input"],
Cell[240819, 5619, 53381, 1164, 862, "Input"],
Cell[294203, 6785, 3832, 111, 157, "Input"],
Cell[298038, 6898, 2014, 51, 52, "Input"]
}
]
*)

(* End of internal cache information *)

